Deriving a parton shower for jet thermalization in QCD plasmas

Jet quenching - the modification of high-energy jets in the quark-gluon plasma - has been extensively studied through weakly coupled scattering amplitudes embedded in parton-shower frameworks. These models, often combined with bulk hydrodynamic evolution, successfully describe a wide range of observables, though they typically rely on assumptions of rapid thermalization and simplified treatments of medium response. Parallel to these developments, jet thermalization has been investigated within the finite-temperature QCD effective kinetic theory, which provides our best microscopic understanding of equilibration in heavy-ion collisions. Early studies of linearized perturbations have highlighted both the promise and the limitations of current approaches, as existing MC implementations face challenges - particularly in the treatment of recoils and particle merging. Building on this foundation, we introduce a new parton-shower algorithm that exactly reproduces the dynamics of the linearized EKT, enabling a first-principles description of jet thermalization with proper inclusion of recoils, holes, quantum statistics, and merging processes.

==> anc/Fig1.py <==
import numpy as np
import matplotlib.pyplot as plt

shower = np.loadtxt('HighEnergyShower.dat')
pde    = np.loadtxt('HighEnergyPDE.dat')

fig = plt.figure(figsize=(7,6))

plt.plot(pde.T[0], pde.T[1], 'o--', lw=1, color='gray')
plt.plot(pde.T[0], pde.T[2], 'o--', lw=1, color='gray')
plt.plot(pde.T[0], pde.T[3], 'o--', lw=1, color='gray')

plt.loglog(0,0,'o--', color='gray', label=r'EKT')

plt.plot(shower.T[0], shower.T[1], color='salmon',  lw=2.5, label='$L=0.2$ fm')
plt.plot(shower.T[0], shower.T[2], color='C3',      lw=2.5, label='$L=2$ fm')
plt.plot(shower.T[0], shower.T[3], color='darkred', lw=2.5, label='$L=20$ fm')

plt.text(0.4, 3e2, r'High-energy limit, gluons', color='gray', fontsize=14)
plt.text(0.4, 9e1, r'$\alpha_s=0.3$, $T=0.3$ GeV', color='gray', fontsize=14)
plt.text(0.4, 3e1, r'$p_0=100$ GeV, $E_{\min}=0.1$ GeV', color='gray', fontsize=14)

plt.tick_params(axis='both',which='both', left=True, right=True, top=True, bottom=True, direction='in', labelsize=14)
plt.xlabel(r'$p$ [GeV]', fontsize=14)
plt.ylabel(r'$p^{3/2}\, dN/dp$', fontsize=14)
plt.ylim(1e-4,1e3)
plt.xlim(0.1,120)
plt.legend(loc='lower left', fontsize=14)
plt.savefig('Fig1.pdf', bbox_inches='tight')

==> anc/Fig2.py <==
import numpy as np
import matplotlib.pyplot as plt

shower = np.loadtxt('FullShower.dat')
pde    = np.loadtxt('FullPDE.dat')

fig = plt.figure(figsize=(7,6))

plt.plot(pde.T[0], pde.T[1], 'o--', lw=1, color='gray')
plt.plot(pde.T[0], pde.T[2], 'o--', lw=1, color='gray')
plt.plot(pde.T[0], pde.T[3], 'o--', lw=1, color='gray')

plt.loglog(0,0,'o--', color='gray', label=r'EKT')

plt.plot(shower.T[0], shower.T[1], color='lightgreen',  lw=2.5, label='$L=0.2$ fm')
plt.plot(shower.T[0], shower.T[2], color='forestgreen', lw=2.5, label='$L=2$ fm')
plt.plot(shower.T[0], shower.T[3], color='darkgreen',   lw=2.5, label='$L=20$ fm')

En = 100.0
T = 0.3
eq_arr = np.array([[p, 4.0*np.pi*p**2/(2.0*np.pi)**3 * En*30.0/(4.0*np.pi**2)/T**3 * p/T**2 * 1.0/(np.exp(-p/T)-1.0)*(1.0+1.0/(np.exp(-p/T)-1.0)) * p**1.5] for p in np.logspace(-1,2,300)])
plt.plot(eq_arr.T[0], eq_arr.T[1], ':', color='gray', label=r'equilibrium')


plt.text(0.4, 3e2, r'lin. EKT, gluons', color='gray', fontsize=14)
plt.text(0.4, 9e1, r'$\alpha_s=0.3$, $T=0.3$ GeV', color='gray', fontsize=14)
plt.text(0.4, 3e1, r'$p_0=100$ GeV, $E_{\min}=0.1$ GeV', color='gray', fontsize=14)

plt.tick_params(axis='both',which='both', left=True, right=True, top=True, bottom=True, direction='in', labelsize=14)
plt.xlabel(r'$p$ [GeV]', fontsize=14)
plt.ylabel(r'$p^{3/2}\, dN/dp$', fontsize=14)
plt.ylim(1e-4,1e3)
plt.xlim(0.1,120)
plt.legend(loc='lower left', fontsize=14)
plt.savefig('Fig2.pdf', bbox_inches='tight')

==> anc/Fig3.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

xbins = np.concatenate([np.logspace(0,np.log10(99),70), np.linspace(100,120,30)])
X, Y = np.meshgrid(xbins[:,None], xbins)
Corr = np.loadtxt('FullShower_Correlation.dat')

fig = plt.figure(figsize=(7,6))

mycmap = LinearSegmentedColormap.from_list("mycmap",  ["cornflowerblue", "lightblue", "w", "salmon", "crimson"])
im = plt.pcolormesh(X.T[1:,1:], Y.T[1:,1:], Corr, vmin=0, vmax=2, cmap=mycmap)

plt.loglog(xbins, 100-xbins, 'k:', lw=1.5)

plt.tick_params(axis='both', which='both', left=True, right=True, top=True, bottom=True, direction='in', labelsize=14)
plt.ylabel(r'$p_2$ [GeV]', fontsize=14)
plt.xlabel(r'$p_1$ [GeV]', fontsize=14)
plt.ylim(1,1.2e2)
plt.xlim(1,1.2e2)
cb = plt.colorbar(im, pad=0.01, aspect=30)
cb.set_label(r'$p(p_1,p_2)\,/\,p(p_1)\cdot p(p_2)$', fontsize=14)
cb.ax.tick_params(axis='y', which='both', left=True, right=True, top=True, bottom=True, direction='in', labelsize=14)

plt.text(1.2, 2.7, r'lin. EKT, gluons', color='k', fontsize=14)
plt.text(1.2, 1.8, r'$\alpha_s=0.3$, $T=0.3$ GeV, $L=2$ fm,', color='k', fontsize=14)
plt.text(1.2, 1.2, r'$p_0=100$ GeV, $E_{\min}=1$ GeV', color='k', fontsize=14)

plt.savefig('Fig3.pdf', bbox_inches='tight')

==> anc/FullPDE.dat <==
# Full 1<->2 PDE, gluons, alpha_s=0.3, T=0.3 GeV, p0=100 GeV, Emin=0.1 GeV
#  p [GeV], p^3/2/N dN/dp [GeV^1/2] for L = 0.2, 2, 20 fm
1.049960844956355146e+02 1.848047491790786060e-03 1.150081370471616338e-03 -2.196469201162239143e-07
1.049647639985941652e+02 2.126857926834753703e-03 1.288614338392051351e-03 9.498530768552269188e-08
1.049021418708077533e+02 2.813796615993958451e-03 1.609514349829868456e-03 6.561288997578951863e-07
1.048082558335044467e+02 4.267805692881865114e-03 2.213718623690218330e-03 8.442140639948320258e-07
1.046831624401225156e+02 7.388395409057648723e-03 3.344381582041768951e-03 -1.544034055339167856e-07
1.045269370422445547e+02 1.449799256956935123e-02 5.657638937043801483e-03 -9.728988621935401838e-07
1.043396737442086391e+02 3.186027176880751322e-02 1.070305451212442277e-02 5.159246398038024204e-07
1.041214853464232561e+02 7.729527054821888621e-02 2.215986256728129378e-02 4.406877877087768714e-07
1.038725032774206340e+02 2.028227205335077776e-01 5.018308236666060851e-02 -2.096106098909039174e-06
1.035928775146891354e+02 5.621186028820140956e-01 1.230647940310218708e-01 9.386530857707931776e-06
1.032827764943323103e+02 1.601917852099970840e+00 3.169593689960945593e-01 -1.254227973015500377e-05
1.029423870096094191e+02 4.552348455622459156e+00 8.344329797862353182e-01 -1.829477524898283239e-05
1.025719140984180768e+02 1.249145680431702665e+01 2.172476546627855942e+00 2.692289986027767614e-05
1.021715809197871039e+02 3.199506770039065984e+01 5.420320467607560921e+00 -1.215209257174278556e-05
1.017416286194539055e+02 7.360444281998205440e+01 1.227910788573898060e+01 -1.412339670506892261e-05
1.012823161846072111e+02 1.466014690114931511e+02 2.474101135462039025e+01 3.133642306360563857e-05
1.007939202878830116e+02 2.424672908618462372e+02 4.209405634023524811e+01 -4.157324496887630300e-05
1.002767351207071584e+02 3.204684437383603495e+02 6.018455928014848411e+01 4.570071644951793021e-05
9.973107221608559314e+01 3.254819407413653494e+02 7.130145647983003698e+01 -3.634251551095462170e-05
9.915726026094840506e+01 2.472955382591066211e+02 7.333446618550337348e+01 3.948265115027881680e-05
9.855564489816113394e+01 1.412989269941001282e+02 6.979234151980567447e+01 -5.305277911319328744e-06
9.792658851832251798e+01 6.658249967263225244e+01 6.470027476277030587e+01 3.330538026169118813e-05
9.727047004147378573e+01 3.260233291762127550e+01 5.937041075394095913e+01 4.921607089239542665e-05
9.658768468885156722e+01 1.977062566756918827e+01 5.393309428361403235e+01 6.015406087488382882e-05
9.587864374482131780e+01 1.396516221909433675e+01 4.877341240840900838e+01 1.528076815765254458e-04
9.514377430913492617e+01 1.053323738395575226e+01 4.392695541896215872e+01 1.608643031948262707e-04
9.438351903966194811e+01 8.244807990377829299e+00 3.951583791964090864e+01 3.618279877797970340e-04
9.359833588574890939e+01 6.622586583999096277e+00 3.553138984495090824e+01 4.303139901791045471e-04
9.278869781236787162e+01 5.424503976908380487e+00 3.195839383103581355e+01 7.966749776887916161e-04
9.195509251521988858e+01 4.512464711092015079e+00 2.876790639086562962e+01 1.025869212574815172e-03
9.109802212696546064e+01 3.801466609702688793e+00 2.592272573351726450e+01 1.668257028167101710e-03
9.021800291475857136e+01 3.236638231433181190e+00 2.339059015433320354e+01 2.215840089185247032e-03
8.931556496926658895e+01 2.780699653013193107e+00 2.113414589648980879e+01 3.313629927258210980e-03
8.839125188536355893e+01 2.407863264113867974e+00 1.912602726133001241e+01 4.415172051895560092e-03
8.744562043468893364e+01 2.099395880157250982e+00 1.733366898847948434e+01 6.233826635018677002e-03
8.647924023026915563e+01 1.841784926559349111e+00 1.573670641028481043e+01 8.219483236968373394e-03
8.549269338340408808e+01 1.625541943402803780e+00 1.435509134397584674e+01 1.127122191886124718e-02
8.448657415302493234e+01 1.440358154277832758e+00 1.303107025760316340e+01 1.451521433819363480e-02
8.346148858773482004e+01 1.282862554526029708e+00 1.188714070830720182e+01 1.903678489546899860e-02
8.241805416074788582e+01 1.147486300832685657e+00 1.085763986085014920e+01 2.415815007177650811e-02
8.135689939794640679e+01 1.030372261540963841e+00 9.932349071419407593e+00 3.082848588242717222e-02
8.027866349928038403e+01 9.287308529614416441e-01 9.102564206032702998e+00 3.838664450111747839e-02
7.918399595373732325e+01 8.404453622067385998e-01 8.382082023193358822e+00 4.824386142804587552e-02
7.807355614811439182e+01 7.622877465964759125e-01 7.683212505406889825e+00 5.859516354455507336e-02
7.694801296982848271e+01 6.939119151529238305e-01 7.073833159619629107e+00 7.147056910305187027e-02
7.580804440400343935e+01 6.339611223980108345e-01 6.542678799906935794e+00 8.649162750869382466e-02
7.465433712507713437e+01 5.802446116682293820e-01 6.026512514451232150e+00 1.027625845653596104e-01
7.348758608317450580e+01 5.331648764894707515e-01 5.592506345126173173e+00 1.223327075293784705e-01
7.230849408549555335e+01 4.909595365677687506e-01 5.182835420401548987e+00 1.440389155881473537e-01
7.111777137297059426e+01 4.533272390882612801e-01 4.811362969194440176e+00 1.679302760625642488e-01
6.991613519243767882e+01 4.194375449432911074e-01 4.459050111801878380e+00 1.927655275689936776e-01
6.870430936459986526e+01 3.892898614926021961e-01 4.150339444699126190e+00 2.204922498489714500e-01
6.748302384802275355e+01 3.622000280664156024e-01 3.869055641533686085e+00 2.506366787343240476e-01
6.625301429943476705e+01 3.378505285655932777e-01 3.613854043378359471e+00 2.828717565648700694e-01
6.501502163059490158e+01 3.160497392512544579e-01 3.391125530274567978e+00 3.201527399521459927e-01
6.376979156199536192e+01 2.962402877252184874e-01 3.179862885945446305e+00 3.580581456435281695e-01
6.251807417366733688e+01 2.783197426241485473e-01 2.986503942454290517e+00 3.984077214520083676e-01
6.126062345336079318e+01 2.621143055772540142e-01 2.809573960099106316e+00 4.402181666384095138e-01
5.999819684237056094e+01 2.474111415558230831e-01 2.647234911700195426e+00 4.843081245007213598e-01
5.873155477928192880e+01 2.340915568363013399e-01 2.499051518729371590e+00 5.293471087927813512e-01
5.746146024191087776e+01 2.219811499036615232e-01 2.363034932065657845e+00 5.762633493436168930e-01
5.618867828771484341e+01 2.109910491762578277e-01 2.238806235634125397e+00 6.235942472353683819e-01
5.491397559295066344e+01 2.009819024399060183e-01 2.124758989968820622e+00 6.724171709711950218e-01
5.363811999085743309e+01 1.919794467747281408e-01 2.026440889098473974e+00 7.263945201010112429e-01
5.236188000914256691e+01 1.835961045034183725e-01 1.925635647130115036e+00 7.729729752641270046e-01
5.108602440704933656e+01 1.760525079891087086e-01 1.837748477206230024e+00 8.223447287084358903e-01
4.981132171228515659e+01 1.691711132440225362e-01 1.756973193962784840e+00 8.714625131714207606e-01
4.853853975808912935e+01 1.629122275381019447e-01 1.683328102613506738e+00 9.201772408206004839e-01
4.726844522071807830e+01 1.572752338059855426e-01 1.620362976217158968e+00 9.751635245945936559e-01
4.600180315762943906e+01 1.520826908407845179e-01 1.559097169249159087e+00 1.025268790769928051e+00
4.473937654663921393e+01 1.472771729437062360e-01 1.498390521528341068e+00 1.067998718738367936e+00
4.348192582633267023e+01 1.430445796541306158e-01 1.450414370761626603e+00 1.120025981532567272e+00
4.223020843800464519e+01 1.391279645916114749e-01 1.403188794132685935e+00 1.166689525727659937e+00
4.098497836940510552e+01 1.355811580854741349e-01 1.360183918439650919e+00 1.212135849480169281e+00
3.974698570056524716e+01 1.323556963835787748e-01 1.320599359773048764e+00 1.255861429126831297e+00
3.851697615197724645e+01 1.294461559551622620e-01 1.284729939195970116e+00 1.297787488696809710e+00
3.729569063540014184e+01 1.268662303353315091e-01 1.255407839078199306e+00 1.346244161531396033e+00
3.608386480756233539e+01 1.244442568644869157e-01 1.222701421453306514e+00 1.379099934454702581e+00
3.488222862702940574e+01 1.223089784062416918e-01 1.195620786463025720e+00 1.416156555577778864e+00
3.369150591450445376e+01 1.204592069066769550e-01 1.174320478383692690e+00 1.458361728465535245e+00
3.251241391682550841e+01 1.187041418298316608e-01 1.149557358565979515e+00 1.486052840579070722e+00
3.134566287492287628e+01 1.172516317377466921e-01 1.132905153149495581e+00 1.525607562954860885e+00
3.019195559599657486e+01 1.159174561910523010e-01 1.115429747749696832e+00 1.557854747637433590e+00
2.905198703017151729e+01 1.147598110391428311e-01 1.100200999141754288e+00 1.588741792792532026e+00
2.792644385188562239e+01 1.137920245958982390e-01 1.089330118051227814e+00 1.627362266815926217e+00
2.681600404626269096e+01 1.129312553266278440e-01 1.077793010257475093e+00 1.657578751958753926e+00
2.572133650071962663e+01 1.121929838512696759e-01 1.067683159259297243e+00 1.688145404904026758e+00
2.464310060205359676e+01 1.116331421882757607e-01 1.061764719175258387e+00 1.724876982516124535e+00
2.358194583925211063e+01 1.111334996077577436e-01 1.054699483527914650e+00 1.755779492220643334e+00
2.253851141226517996e+01 1.107949241350721370e-01 1.051698538979521258e+00 1.794226647859759716e+00
2.151342584697507831e+01 1.104590957632655829e-01 1.044658269542250384e+00 1.816217130316406747e+00
2.050730661659591547e+01 1.103102673325088573e-01 1.043953052389495983e+00 1.854104414064185136e+00
1.952075976973085503e+01 1.102342808739025792e-01 1.044127438287980825e+00 1.894030710708678455e+00
1.855437956531106281e+01 1.102085694187746046e-01 1.043474194540088940e+00 1.927096164269225920e+00
1.760874811463644107e+01 1.102444171305371756e-01 1.043521082955536361e+00 1.961949674294482859e+00
1.668443503073341461e+01 1.103965303281463778e-01 1.047072592037464833e+00 2.005511734175822625e+00
1.578199708524143219e+01 1.105612232192270949e-01 1.049068101449597945e+00 2.043949018179423316e+00
1.490197787303453936e+01 1.108676798160635607e-01 1.057058856894133925e+00 2.104516841191105048e+00
1.404490748478012385e+01 1.111407121109913437e-01 1.061041591316919330e+00 2.150604738366892921e+00
1.321130218763213371e+01 1.115064855664141541e-01 1.068741137465111457e+00 2.212478838514960078e+00
1.240166411425108706e+01 1.119048237654209077e-01 1.076820184150070636e+00 2.278433023033411775e+00
1.161648096033806077e+01 1.123495681674348684e-01 1.086243202923466322e+00 2.351886662759226088e+00
1.085622569086507738e+01 1.128212625046649126e-01 1.096348538961860353e+00 2.434016222756751446e+00
1.012135625517869641e+01 1.133622619991293407e-01 1.109903802756012192e+00 2.537043370844626278e+00
9.412315311148420349e+00 1.138913832152641803e-01 1.122039271273058691e+00 2.640890223257784442e+00
8.729529958526210720e+00 1.144814110086709441e-01 1.137812847624345869e+00 2.773350113060268463e+00
8.073411481677492674e+00 1.151175427752782199e-01 1.156687265244382923e+00 2.937616990484041679e+00
7.444355101838862510e+00 1.157450774721082848e-01 1.174914936200114113e+00 3.113426487132575637e+00
6.842739739051601155e+00 1.164160708570811248e-01 1.196903266514404374e+00 3.339269824679607979e+00
6.268927783914396201e+00 1.171019570884240246e-01 1.220582438487235466e+00 3.608438024401058097e+00
5.723264879292836227e+00 1.178323313550137946e-01 1.248615954079926871e+00 3.961493774409341917e+00
5.206079712116995495e+00 1.186028074783992692e-01 1.281393247981940542e+00 4.449681071424551604e+00
4.717683815392795132e+00 1.194190819326675368e-01 1.320002638306436493e+00 5.169471773901122447e+00
4.258371380546107865e+00 1.202346864478704841e-01 1.361612899386280384e+00 6.265236483260316902e+00
3.828419080212899228e+00 1.211831618684751782e-01 1.418656192057718535e+00 8.214316787192686320e+00
3.428085901581919170e+00 1.222011341686318475e-01 1.487143929597176006e+00 1.149396673972718830e+01
3.057612990390579100e+00 1.233010417311193319e-01 1.568877292909677035e+00 1.648505829653316468e+01
2.717223505667692329e+00 1.245047598314205223e-01 1.667674719276369899e+00 2.368812835765615432e+01
2.407122485310876581e+00 1.257526235727070008e-01 1.779327702423140423e+00 3.417137611740368186e+01
2.127496722579367727e+00 1.268555211718889741e-01 1.883186247415650882e+00 4.764458906713804964e+01
1.878514653576753179e+00 1.273993609459346532e-01 1.924823243473145151e+00 5.547594667814659175e+01
1.660326255791361394e+00 1.276634089728595489e-01 1.933378712474805639e+00 5.782953659987279593e+01
1.473062957755439495e+00 1.278687229701822026e-01 1.938444211306193932e+00 5.965765251164079075e+01
1.316837559877484853e+00 1.280210113921990411e-01 1.941168534187896588e+00 6.111455523355218844e+01
1.191744166495543933e+00 1.281288115909675063e-01 1.941555058654473864e+00 6.207061008410723701e+01
1.097858129192242682e+00 1.281886010023248756e-01 1.939035479519239935e+00 6.226480306798863040e+01
1.035236001405823725e+00 1.282088975353276039e-01 1.935510500833898195e+00 6.202246002021550453e+01
1.003915504364485844e+00 1.282154366621999775e-01 1.933563710465578067e+00 6.182471186782620265e+01


==> anc/FullShower.dat <==
# Full 1<->2 shower, gluons, alpha_s=0.3, T=0.3 GeV, p0=100 GeV, Emin=1 GeV
#  p [GeV], p^3/2/N dN/dp [GeV^1/2] for L = 0.2, 2, 20 fm
1.023754702880992795e+00 1.304794722523290040e-01 2.021350433393894530e+00 6.158204548995604455e+01
1.072392680460906966e+00 1.261080560390892280e-01 1.901103886741400295e+00 6.155677714719043081e+01
1.123341419453107726e+00 1.259648159568921288e-01 1.899841176693990663e+00 6.303406280391526195e+01
1.176710702759150351e+00 1.329611868874560898e-01 1.910570385382848402e+00 6.190163677945159293e+01
1.232615529001005683e+00 1.267809356219269934e-01 1.918161507703031843e+00 6.256305128036652974e+01
1.291176360316838911e+00 1.209031913359720906e-01 1.980136155203854553e+00 6.132549401667602496e+01
1.352519381929415454e+00 1.291874201301037861e-01 2.028833993773226041e+00 5.982959488320194197e+01
1.416776774046450083e+00 1.221547680068141989e-01 1.969086239406869776e+00 5.966605044423194215e+01
1.484086996678779968e+00 1.216406061531951077e-01 1.950400485438987142e+00 5.896184601132641490e+01
1.554595087990078728e+00 1.185620456459755973e-01 1.939986680875467995e+00 6.009900380868565151e+01
1.628452976820989440e+00 1.295126781666434690e-01 2.076178055345419438e+00 5.790782544758526029e+01
1.705819810061091513e+00 1.195798092743165092e-01 1.996392911763000155e+00 5.669641166972765944e+01
1.786862295574116466e+00 1.382044770433120684e-01 1.871535159578207930e+00 5.699537808007401196e+01
1.871755061415339982e+00 1.245873965949492457e-01 1.808103661319259592e+00 5.550930466491069382e+01
1.960681032115171973e+00 1.168152014027825925e-01 1.783766901110923619e+00 5.514958205794849277e+01
2.053831822839760513e+00 1.239098091380023692e-01 1.931202415101853864e+00 5.174571767838719438e+01
2.151408152277933361e+00 1.314000751553679736e-01 2.073095443497228629e+00 4.576871772594027021e+01
2.253620275144149421e+00 1.261766844244948116e-01 1.749643307051718999e+00 4.103795650554710051e+01
2.360688435229410409e+00 1.355607773906676583e-01 1.717687422503490602e+00 3.612286708727567941e+01
2.472843339976351640e+00 1.268918150704456127e-01 1.636478102540519508e+00 3.077567227908201275e+01
2.590326657601112359e+00 1.233436430616268314e-01 1.651329780157266613e+00 2.845826198458917133e+01
2.713391537833171441e+00 1.273776202416216918e-01 1.635333555016090346e+00 2.449828078750643812e+01
2.842303157395225988e+00 1.283349950052530275e-01 1.605948184375257881e+00 2.043356062373998228e+01
2.977339291398489074e+00 1.191347873780243538e-01 1.445967762466305429e+00 1.809929435146474219e+01
3.118790911884642636e+00 1.195308065145810478e-01 1.535198796138361743e+00 1.517703304202689019e+01
3.266962814804162729e+00 1.295193047460026226e-01 1.604599333604787681e+00 1.305781139959166737e+01
3.422174276782012026e+00 1.226355377756333936e-01 1.436942593701010296e+00 1.178496129035280759e+01
3.584759743085878192e+00 1.207191501867243832e-01 1.371899014011187079e+00 1.020866002348742008e+01
3.755069548279376779e+00 1.302244420514691303e-01 1.504030445657406734e+00 8.904527222593040747e+00
3.933470671113056483e+00 1.133251230204947585e-01 1.433328379692874410e+00 7.596421464889862030e+00
4.120347525279836276e+00 1.074622940569141122e-01 1.457773383017210822e+00 6.929526706004495828e+00
4.316102787738749669e+00 1.160062284656961790e-01 1.467396610475672381e+00 5.844095313592149843e+00
4.521158266391866576e+00 1.239437636535507814e-01 1.403363603024520012e+00 5.542495519245356661e+00
4.735955808984034121e+00 1.078019653551406803e-01 1.467961605751163967e+00 5.136271007885761186e+00
4.960958255183889776e+00 1.266654379656892704e-01 1.252659278158918754e+00 4.664257677094711951e+00
5.196650433897693766e+00 1.213207506006806491e-01 1.267331149618454500e+00 4.358947039842182569e+00
5.443540207964938205e+00 1.065408907972296565e-01 1.282522237466986903e+00 4.236462934610396580e+00
5.702159568486829144e+00 1.165487296621258162e-01 1.341496933915007128e+00 4.370071365392372620e+00
5.973065781145658448e+00 1.097572086936989266e-01 1.304115178621807036e+00 4.205008235281483486e+00
6.256842586985140287e+00 1.049640794220046830e-01 1.370871182262907384e+00 3.630530358223853504e+00
6.554101460239088794e+00 1.185701455750601124e-01 1.211526410235138851e+00 4.034971649360056922e+00
6.865482925918810153e+00 1.182774400351105232e-01 1.146180261988501536e+00 3.428619010631000386e+00
7.191657939998272298e+00 1.201132929665870153e-01 1.247125583368921209e+00 3.282647875120126013e+00
7.533329335171054630e+00 1.240776289688283324e-01 1.110656350832965877e+00 2.939062324971617901e+00
7.891233335294364437e+00 1.083294228125100817e-01 1.137189024647764723e+00 3.096333853306355799e+00
8.266141141783371893e+00 1.126394995952616912e-01 1.367142840383528624e+00 2.888497630016380935e+00
8.658860595374200386e+00 1.231494645702016916e-01 1.098020458001929267e+00 2.839384520421448510e+00
9.070237916836301650e+00 1.063250689676557142e-01 1.147828985308819716e+00 2.685207845831351303e+00
9.501159530385024254e+00 1.057938234776790859e-01 1.098964593306999360e+00 2.975058537976484896e+00
9.952553973723443193e+00 1.102400145734174913e-01 1.082593411019074470e+00 2.443771305198358501e+00
1.042539389882913348e+01 1.181647379162269751e-01 1.201808944285255532e+00 2.474812183439215385e+00
1.092069816779713420e+01 1.272227847449697302e-01 1.154444774723226708e+00 2.153754125981427237e+00
1.143953404825518128e+01 1.052944325749180232e-01 1.173179984092461492e+00 2.316546100763023475e+00
1.198301951308178914e+01 1.057873842159872818e-01 1.279788035127534140e+00 1.965712649041726490e+00
1.255232564938258122e+01 1.009380021508507058e-01 1.131774012753349323e+00 2.415081012036466301e+00
1.314867918191568030e+01 8.972987960588592327e-02 1.086357275072270312e+00 2.373602107661914040e+00
1.377336511640348604e+01 1.053680979347649260e-01 1.023281811845802913e+00 2.055737619766070168e+00
1.442772950842667967e+01 1.170368505908030293e-01 9.531803609961905233e-01 2.260288881281954154e+00
1.511318236386669689e+01 1.224774485827326426e-01 9.522426202012493901e-01 1.904046372889311334e+00
1.583120067714652279e+01 1.154340220281159374e-01 1.148832959150656752e+00 2.261129479121529062e+00
1.658333161381649745e+01 9.740339792528990293e-02 9.654166170577461736e-01 1.822566054182024109e+00
1.737119584434286779e+01 1.059409388056531121e-01 9.842712052464053230e-01 1.792010040533944082e+00
1.819649103628267284e+01 1.160005421730421066e-01 9.616650067987625450e-01 2.168283701054992907e+00
1.906099551236975742e+01 1.268380025890515905e-01 1.056329508321964594e+00 2.074718833037068499e+00
1.996657208239432180e+01 1.048752230017012538e-01 8.694010302197369144e-01 1.928275052963303038e+00
2.091517205713272887e+01 1.012789262715495936e-01 1.075236922092682734e+00 1.832041321072556350e+00
2.190883945297679247e+01 1.019181272115307763e-01 1.077425612899129526e+00 1.969265389544620826e+00
2.294971539632246760e+01 9.509690030191698951e-02 1.166898539117777744e+00 1.425862510682497364e+00
2.404004273720843798e+01 1.122917327241781810e-01 1.181625444881790221e+00 1.610038091442542729e+00
2.518217088214593957e+01 1.259109881310966905e-01 1.070465941794545683e+00 1.469108822869733544e+00
2.637856085655347727e+01 1.238953390487558814e-01 1.048593598460052956e+00 1.613806037374780233e+00
2.763179060770470841e+01 9.939691464446900881e-02 9.640004277698857038e-01 1.746490896243969138e+00
2.894456055961637375e+01 1.006607048468163013e-01 9.356419144618393080e-01 1.736703420396030095e+00
3.031969943184555660e+01 1.055912443395520817e-01 9.260064159829262120e-01 1.304967206307266814e+00
3.176017033473455697e+01 1.178933167924295505e-01 1.272801733358479792e+00 1.802001737612676235e+00
3.326907715423723744e+01 1.031387227819745567e-01 1.096217361940135859e+00 1.290360332572396684e+00
3.484967124008470307e+01 1.234288065806951606e-01 1.300828650755109450e+00 1.394488574649619839e+00
3.650535841170167828e+01 1.251547844157365752e-01 1.173676524217197370e+00 1.420370512671781382e+00
3.823970629696992063e+01 1.292499286307954021e-01 1.543838559425380952e+00 1.357750326237677996e+00
4.005645201965182878e+01 1.529058766704551042e-01 1.387139858773053458e+00 1.561488555573289139e+00
4.195951025203898155e+01 1.619309024561651766e-01 1.559903076292480151e+00 1.339808007246989341e+00
4.395298165017729275e+01 9.993722877569020946e-02 1.377021910512630454e+00 9.416570090333444831e-01
4.604116168984467805e+01 1.548920499137998452e-01 1.460425390045618554e+00 9.962539416861250219e-01
4.822854992232069549e+01 1.874317522053439711e-01 1.658390711634822656e+00 1.035627533735113293e+00
5.051985966989241916e+01 1.659935082608593182e-01 1.822071207615829858e+00 7.334154331315826392e-01
5.292002818198791658e+01 2.067105082592486098e-01 1.757522943536139914e+00 8.831634389299968246e-01
5.543422727382167636e+01 1.778662987612246171e-01 2.425957012999540474e+00 6.753486569635149817e-01
5.806787447047579320e+01 2.644893043794735443e-01 2.463421016584245393e+00 5.972526779590912049e-01
6.082664468042968053e+01 2.320062039375406504e-01 3.129648715770708023e+00 5.353372311570572251e-01
6.371648242369234083e+01 2.688811314995920854e-01 2.664594778935271524e+00 4.110589894532209465e-01
6.674361464088596563e+01 3.377703488115894048e-01 3.323860600973659096e+00 2.806361943093937383e-01
6.991456411088142886e+01 4.057986370702912349e-01 4.554890501804169212e+00 3.963566287955495593e-01
7.323616350589765034e+01 5.464075297942766474e-01 5.735892479837097824e+00 7.214431762219435107e-02
7.671557011435047002e+01 6.308069720044388040e-01 7.101823749455290269e+00 3.858708702557346604e-02
8.036028126317521014e+01 9.451322422668276824e-01 9.777802598433487091e+00 7.848903208497806649e-02
8.417815047285469632e+01 1.395844155446377410e+00 1.352770132952743509e+01 0.000000000000000000e+00
8.817740437996300784e+01 2.291002361236875284e+00 1.775469828421943674e+01 0.000000000000000000e+00
9.236666046368935667e+01 4.947233300665698330e+00 3.051314031550804273e+01 0.000000000000000000e+00
9.675494561453832887e+01 2.526967629212028044e+01 5.922020681821625487e+01 0.000000000000000000e+00
9.950000000000000000e+01 3.964894375660939912e-02 1.092931647928273797e+00 0.000000000000000000e+00
1.001010101010101039e+02 4.037814068158045757e+03 6.395399999999584679e+02 0.000000000000000000e+00
1.003030303030303116e+02 0.000000000000000000e+00 4.976896121725417066e-01 0.000000000000000000e+00
1.005050505050505052e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.007070707070707130e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.009090909090909065e+02 2.512398264710464235e-01 1.004990722887424637e+00 0.000000000000000000e+00
1.011111111111111143e+02 3.119282805402805447e+00 2.515476711737917981e+00 0.000000000000000000e+00
1.013131313131313220e+02 7.064398756976107974e-01 1.008301633043145129e+00 0.000000000000000000e+00
1.015151515151515298e+02 3.542936642899240929e-01 5.064560777949246306e-01 0.000000000000000000e+00
1.017171717171717233e+02 1.015741610976588910e-01 0.000000000000000000e+00 0.000000000000000000e+00
1.019191919191919169e+02 5.085781580495630366e-02 5.092008493360167254e-01 0.000000000000000000e+00
1.021212121212121104e+02 5.107579614033819909e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.023232323232323182e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.025252525252525118e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.027272727272727195e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.029292929292929273e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.031313131313131350e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.033333333333333286e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.035353535353535364e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.037373737373737299e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.039393939393939377e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.041414141414141454e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.043434343434343532e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.045454545454545610e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.047474747474747545e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.049494949494949623e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.051515151515151558e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.053535353535353352e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.055555555555555429e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.057575757575757507e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.059595959595959584e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.061616161616161662e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.063636363636363598e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.065656565656565675e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.067676767676767611e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.069696969696969688e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.071717171717171766e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.073737373737373844e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.075757575757575779e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.077777777777777857e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.079797979797979792e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.081818181818181728e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.083838383838383663e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.085858585858585741e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.087878787878787818e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.089898989898989896e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.091919191919191832e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.093939393939393909e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.095959595959595845e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.097979797979797922e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.100000000000000000e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.102020202020202078e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.104040404040404013e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.106060606060606091e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.108080808080808026e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.110101010101010104e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.112121212121212182e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.114141414141414259e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.116161616161616195e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.118181818181818130e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.120202020202020066e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.122222222222222143e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.124242424242424079e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.126262626262626156e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.128282828282828234e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.130303030303030312e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.132323232323232247e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.134343434343434325e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.136363636363636260e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.138383838383838338e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.140404040404040416e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.142424242424242493e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.144444444444444571e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.146464646464646506e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.148484848484848584e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.150505050505050519e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.152525252525252313e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.154545454545454390e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.156565656565656468e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.158585858585858546e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.160606060606060623e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.162626262626262559e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.164646464646464636e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.166666666666666572e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.168686868686868650e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.170707070707070727e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.172727272727272805e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.174747474747474740e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.176767676767676818e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.178787878787878753e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.180808080808080689e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.182828282828282767e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.184848484848484844e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.186868686868686780e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.188888888888888857e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.190909090909090793e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.192929292929292870e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.194949494949494806e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.196969696969696884e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.198989898989898961e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/FullShower_Correlation.dat <==
# Full 1<->2 shower, gluons, alpha_s=0.3, T=0.3 GeV, L=2 fm, p0=100 GeV, Emin=1 GeV
# The p1,p2 array is xbins = np.concatenate([np.logspace(0,log10(99),70), np.linspace(100,120,30)]), and X, Y = np.meshgrid(xbins[:,None], xbins)p(p1,p2)/(p(p1)*p(p2))
# 
1.055013079134263343e+00 1.050082745241818882e+00 1.093220840023996221e+00 1.093384289196151826e+00 1.077340138626543098e+00 9.772423443288498213e-01 1.173894401049123459e+00 1.151281485615726519e+00 1.029648466248901162e+00 1.114468584545217134e+00 1.030053716024548427e+00 1.032855369158751424e+00 1.130383874281727596e+00 1.084032923160017425e+00 9.908774529487476279e-01 1.062634560653731741e+00 1.179645558482446788e+00 1.182070845454902042e+00 1.071778282240517521e+00 1.110329564300739591e+00 1.099911614759698120e+00 1.060664997215627459e+00 1.154803430250916030e+00 1.058490006875463685e+00 1.185686615169742053e+00 1.179452524335106611e+00 1.187657372790696053e+00 1.037839528857656068e+00 1.052606708900036603e+00 1.145179828497831620e+00 1.289349863327288181e+00 1.046754792039313653e+00 1.191482356276995835e+00 1.182184297338989776e+00 1.062697938458841751e+00 1.309035578075579132e+00 1.109414527605743439e+00 1.034069531971014255e+00 1.196153881048267476e+00 1.109351973925422508e+00 1.098599071062917432e+00 1.024481896220973631e+00 1.212347024263497497e+00 1.207968258314837007e+00 1.001910011165194403e+00 1.332642239438602161e+00 1.197379777047956839e+00 1.287588841325460365e+00 1.074162238799246216e+00 1.266893842476499721e+00 8.289927191923991412e-01 1.183185680218591163e+00 1.189971491930548853e+00 1.319207565394115544e+00 1.271794908882997177e+00 1.199989409736373913e+00 1.178079490737664381e+00 1.082452700224739717e+00 1.235916110038937310e+00 1.193001061099840943e+00 1.166749901660952604e+00 9.471461126991966850e-01 1.227295956878526439e+00 1.342605197933052663e+00 1.161294928375041335e+00 1.119125355687084378e+00 1.102546133593488964e+00 1.037035202057748018e+00 8.588907986935541139e-01 0.000000000000000000e+00 0.000000000000000000e+00 -2.964979135297671320e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.050082745241818882e+00 1.047235394672895836e+00 1.055812786089991295e+00 1.122394451613400790e+00 1.164086229904182312e+00 1.032596888185585593e+00 1.072644515367590978e+00 1.103163422503167901e+00 1.078584452764601131e+00 1.004553278548205197e+00 1.061431320259146327e+00 1.024484871229523586e+00 1.060707872648836370e+00 1.014926439039101513e+00 1.016497062245879990e+00 1.050465295040897917e+00 1.079809562194668393e+00 1.066779337005549833e+00 9.988608184784621979e-01 1.006525030861680658e+00 9.695594524786117496e-01 1.111251866908392172e+00 1.135766674595857673e+00 1.040465355994775631e+00 1.143316880409734448e+00 1.256888024608499022e+00 1.048551030080022484e+00 1.149291103167848327e+00 1.113672323585169988e+00 1.196279042003593585e+00 1.136431777050026515e+00 1.147593960157779591e+00 1.101255055376791692e+00 1.086285145665236040e+00 1.216972871742180162e+00 1.263259841001847406e+00 1.093442268189598332e+00 1.235535319034200441e+00 1.184896875514733106e+00 1.137523934444231388e+00 1.173122460911883547e+00 1.209075755319429346e+00 1.134522135170865642e+00 1.261869162262937438e+00 1.038175909539465591e+00 1.132886454788555319e+00 1.182404636997120395e+00 1.185630060267820474e+00 1.297097830298735266e+00 1.075282058779455818e+00 1.082479134787259767e+00 1.224744568918543441e+00 1.281317647893023048e+00 1.222483307851128576e+00 1.099484548842832421e+00 1.141429596009794434e+00 1.270667755900240170e+00 1.079355096873885200e+00 1.355159458389728178e+00 1.296757116387387665e+00 1.148764952664113270e+00 1.295806414691734076e+00 1.158681194359970190e+00 1.282786969881847483e+00 1.239485242213320459e+00 1.188505847725600084e+00 1.037990590179195260e+00 9.712107605972104540e-01 8.665449352491089163e-01 0.000000000000000000e+00 0.000000000000000000e+00 -1.238911937234424609e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.093220840023996221e+00 1.055812786089991295e+00 1.162849171527957193e+00 1.150857551753168284e+00 1.042679062967068582e+00 1.100476950769374795e+00 1.050655421997561012e+00 9.924577447119955487e-01 1.143345456923263281e+00 1.065295426754281127e+00 1.107635206517271653e+00 1.083892949886220869e+00 1.148252415481596511e+00 9.613315741779234758e-01 1.024893540480164678e+00 1.074174483163037763e+00 1.118276984003627961e+00 1.123239554608090218e+00 1.051495783783938043e+00 1.039494261060019964e+00 1.111681362522432881e+00 1.117090441762802255e+00 1.016149224851018662e+00 1.137602593459587697e+00 1.039835887260024405e+00 1.053319997265355967e+00 1.007156061786380175e+00 1.276971436255757153e+00 1.206876912154713155e+00 1.051030286495802324e+00 1.171467636952567615e+00 1.143627994657681501e+00 1.116726322590879228e+00 1.178271935892233557e+00 1.248030765999351477e+00 1.159902874173360798e+00 1.274792364574089953e+00 1.118692597349241868e+00 1.204796901864993108e+00 1.148596203625921186e+00 1.144484284041373812e+00 1.142162200543261230e+00 1.129398394332440159e+00 1.075116237755559645e+00 1.048936744468111915e+00 1.143416446742384629e+00 1.234646990216980766e+00 1.403276868026874569e+00 1.385950621418931661e+00 1.135003349137540418e+00 1.387956338669422474e+00 1.082191679103987614e+00 1.267547364404251864e+00 1.277542771293787016e+00 1.245401584858513599e+00 1.467060838255763056e+00 1.201955793883281443e+00 9.794112594218934431e-01 1.043094337568370777e+00 1.142382212511538375e+00 1.313010265737124094e+00 1.137037405314397676e+00 1.166626183410397255e+00 1.284202468861433744e+00 1.177808889608727760e+00 1.200640697377196586e+00 1.097874718849041420e+00 9.905843108467911051e-01 8.508290031483921600e-01 0.000000000000000000e+00 0.000000000000000000e+00 -1.603809080224311900e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.093384289196151826e+00 1.122394451613400790e+00 1.150857551753168284e+00 1.083969501693638815e+00 1.042228021001569749e+00 1.171277599123187851e+00 1.093810531371432804e+00 1.018575074540112757e+00 1.031863270627679352e+00 1.006631941657452955e+00 1.122972581058307551e+00 1.135630887124964072e+00 1.096782294844885985e+00 1.007108724345058937e+00 1.067165321387902654e+00 1.028974929685767759e+00 1.069219724135026306e+00 1.097259036950730904e+00 1.209050269721930304e+00 1.016752631018112973e+00 1.094083925629561804e+00 1.087317221752775787e+00 1.110387205258516419e+00 1.112682281623271541e+00 1.163890220542284970e+00 1.246854167566440852e+00 1.027171757454899748e+00 1.184277823122387163e+00 1.065340628828750802e+00 1.263581499520505913e+00 1.316585365629062476e+00 1.192513107976324260e+00 1.104085584702731548e+00 1.112769403908113297e+00 1.123683103830789287e+00 1.323086107444366277e+00 1.162334217570992312e+00 1.094784566395899938e+00 1.059788602572659055e+00 1.163256638491369621e+00 1.181819533980030812e+00 1.266786270059043096e+00 1.203862207908024784e+00 1.292029801690797175e+00 1.173417973310135309e+00 1.293654996407967994e+00 1.274923518787979937e+00 1.022861945876269552e+00 1.133921423470348300e+00 9.951192280028464676e-01 1.124537531846461880e+00 1.213623413201874390e+00 1.237316851890330360e+00 1.295448936417012753e+00 1.053318948476472672e+00 1.122565987176899149e+00 1.134168815504203787e+00 1.165264353012402054e+00 1.145666185753091426e+00 1.305718235788804860e+00 1.333370614663542009e+00 1.344788114037580140e+00 1.198947154879988153e+00 1.106603907153812294e+00 1.212705943465901770e+00 1.120245691002589528e+00 1.096519329527734454e+00 1.038620842886845752e+00 8.374761695451486965e-01 0.000000000000000000e+00 0.000000000000000000e+00 -8.280641884744075476e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.077340138626543098e+00 1.164086229904182312e+00 1.042679062967068582e+00 1.042228021001569749e+00 1.058172578734005720e+00 1.016227722500089303e+00 1.119111626551884786e+00 1.178113119659136565e+00 1.092801992764546259e+00 1.024609229579677816e+00 1.015706428579793652e+00 1.079947421229913163e+00 1.011921163935510792e+00 1.005196785558583050e+00 1.018461418314624112e+00 1.041109503143794690e+00 1.184768883383429561e+00 1.019380467589219741e+00 1.117063202156713064e+00 1.066578401704923351e+00 1.112920847071850794e+00 1.163025909956817872e+00 1.101795613081722802e+00 9.380262663586583782e-01 1.087113641361070249e+00 1.111274463215803365e+00 1.178347796241972834e+00 1.105335152967620083e+00 1.189641826950296410e+00 1.126396196807484484e+00 1.320241630842806879e+00 1.080654113815566530e+00 9.467377380130033160e-01 1.045719905754435963e+00 1.039460464448368482e+00 1.278159096469414280e+00 1.146463747552548540e+00 9.212643483071067951e-01 1.209357896020080814e+00 8.721968884329236449e-01 1.213543980502418851e+00 1.202671489277830741e+00 1.245685104830394518e+00 1.217688858260459028e+00 9.225144943591793156e-01 1.177818439630461400e+00 1.264212354854621800e+00 1.444531044965832400e+00 1.251439828693710288e+00 8.417695421663659028e-01 1.115278310400999118e+00 1.503770488442608855e+00 1.087760961372993940e+00 1.016354916185565394e+00 9.835352050443080252e-01 1.307104271721882816e+00 1.249762814172795444e+00 1.249633999202937495e+00 1.194801706203605818e+00 1.155112590910345016e+00 1.390556433639485778e+00 1.131937633345968086e+00 1.268315661462199317e+00 1.192214998092902878e+00 1.069862071942233817e+00 1.157448365441561489e+00 1.048398280033925101e+00 1.024754385059659212e+00 8.679210207962193557e-01 -7.944920708636721507e+00 0.000000000000000000e+00 -5.181470052271545113e-01 -1.444531044539517639e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.772423443288498213e-01 1.032596888185585593e+00 1.100476950769374795e+00 1.171277599123187851e+00 1.016227722500089303e+00 1.073306900897455396e+00 1.042601059274264053e+00 1.093867479593542802e+00 1.059313838835628463e+00 1.085190627317386802e+00 1.094435058157832819e+00 1.105134449001645258e+00 1.131153126716632373e+00 1.137532605165349597e+00 1.089672823183732486e+00 1.099136321508791481e+00 1.019081313239194930e+00 1.112781126246819241e+00 1.059907375094598647e+00 1.124148817055336425e+00 1.176765523229845956e+00 1.181411981327399330e+00 1.070187178500546565e+00 9.908303648202666514e-01 1.092582304641810165e+00 1.284085413174255841e+00 1.093809925208571787e+00 1.213901045195794115e+00 1.093237487121720752e+00 1.024359997187283877e+00 1.188386822557976119e+00 1.222701943573856864e+00 1.321463182687263815e+00 1.117055000358933903e+00 1.119648548095475427e+00 1.058989529774822191e+00 1.123986742539517802e+00 1.180095203892479461e+00 1.102995479095479237e+00 1.019723658846478642e+00 1.084878046684035313e+00 1.005672348585251452e+00 1.082649738229000791e+00 1.172442135032173205e+00 1.439398337783117876e+00 1.160182655506783345e+00 1.291233632745905746e+00 1.282759694971952635e+00 1.139374452725072207e+00 1.296135044320896323e+00 1.175952615991513905e+00 1.281677062536538569e+00 1.198707443671815920e+00 1.091962487685285144e+00 1.448685569644600823e+00 1.277592339815893485e+00 1.288164581314753310e+00 1.439577156969178651e+00 1.396049018579513579e+00 1.160208288657238018e+00 1.526802464302238427e+00 1.254387015423937379e+00 1.193478630537302410e+00 1.173485621628990838e+00 1.105727672478161727e+00 1.089735714465077443e+00 1.086634660081300829e+00 1.049126525909529706e+00 8.220880737036563302e-01 -8.045378746249163271e+00 0.000000000000000000e+00 0.000000000000000000e+00 -2.194194214382693353e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.173894401049123459e+00 1.072644515367590978e+00 1.050655421997561012e+00 1.093810531371432804e+00 1.119111626551884786e+00 1.042601059274264053e+00 1.040762791247267005e+00 1.110697425043285724e+00 1.074751700674967392e+00 1.114483430565019972e+00 1.104080817262418135e+00 1.167620414877273971e+00 1.181580068162446207e+00 1.169149127014994960e+00 9.672879597147326924e-01 1.006787306418637229e+00 9.936638846429484140e-01 1.134074307054977693e+00 1.130316418799822253e+00 1.024928932011665905e+00 1.168485753107621150e+00 1.057463570618780935e+00 1.170855794965169450e+00 1.119962375268342969e+00 1.044304088193651170e+00 1.108942486059487864e+00 1.193234018776639482e+00 1.114297321708383359e+00 1.181588825535675902e+00 1.244561976260890379e+00 1.297761355628156199e+00 1.134301329477465092e+00 1.195016589045236000e+00 1.184334396144657964e+00 1.073351538039305941e+00 1.099380608473353504e+00 9.486428912834385940e-01 1.344163938182808327e+00 1.392995213325428860e+00 1.157757141396856149e+00 1.231650913739137598e+00 1.261884212952105733e+00 1.305818893462879604e+00 1.189477394139668354e+00 1.051083393070863847e+00 1.126596641192020076e+00 9.009682329414349100e-01 1.336159373047356880e+00 1.232651155717830571e+00 1.312299384239730582e+00 1.049269768150081328e+00 1.116696400307036097e+00 1.225106337901864295e+00 1.197652324142598701e+00 1.330232735942278532e+00 9.762456077248188313e-01 1.162085339545135154e+00 1.440120752818894623e+00 1.173141673174797672e+00 1.361161595342591735e+00 1.316815655465169987e+00 1.406371024678822801e+00 1.220398900248613749e+00 1.259523838774114335e+00 1.199955383277718113e+00 1.117536425478889761e+00 1.170999461639372408e+00 1.090310393869897920e+00 7.717103841752286364e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.550899271725687534e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.151281485615726519e+00 1.103163422503167901e+00 9.924577447119955487e-01 1.018575074540112757e+00 1.178113119659136565e+00 1.093867479593542802e+00 1.110697425043285724e+00 1.092629476366491659e+00 1.052800483972038847e+00 1.031327978626036312e+00 1.005076391098907118e+00 1.167510346381390951e+00 1.125074727835634336e+00 1.148146354498658317e+00 1.027746410460481430e+00 1.153658316077758483e+00 1.132658118056952823e+00 1.040915528826730441e+00 1.031602620306686147e+00 1.048156713235234516e+00 1.035975463282220455e+00 1.101340928988304713e+00 1.110108228518319473e+00 1.211440385553785193e+00 9.972473128016078325e-01 1.004793059721372117e+00 1.149917094777804571e+00 1.066016825821079594e+00 9.992421745788884202e-01 1.259769527505627984e+00 1.098818481171419004e+00 1.178509894275506120e+00 1.110786288958624191e+00 1.071036689910598971e+00 1.082036526184959158e+00 1.046759893551197029e+00 1.077395438142673578e+00 1.277925530592890047e+00 1.136211070000228585e+00 1.151868557479436506e+00 1.162091734561256695e+00 1.230527012762195005e+00 1.213394869891863292e+00 1.257391691852465687e+00 1.324768258748506788e+00 1.251681965364627613e+00 1.224526932913197808e+00 1.273725980693014792e+00 8.860607391575294756e-01 1.020789175631967138e+00 1.239670405041245482e+00 1.265789311628670033e+00 9.561620309533082063e-01 9.706255889910405665e-01 1.014771661725114349e+00 1.302881367933377721e+00 1.443728511027449812e+00 1.340184730569180527e+00 1.182173582563564418e+00 1.172419403836266083e+00 1.196943059913785801e+00 1.357393491602029156e+00 1.086382054382966977e+00 1.152830032382847536e+00 1.197533869394932227e+00 1.289017697224285941e+00 1.097874718845237130e+00 1.093248134713835862e+00 7.945494009261413471e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -8.197246407047754646e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.029648466248901162e+00 1.078584452764601131e+00 1.143345456923263281e+00 1.031863270627679352e+00 1.092801992764546259e+00 1.059313838835628463e+00 1.074751700674967392e+00 1.052800483972038847e+00 1.072584292268348394e+00 9.843313025735539457e-01 1.069605312299267696e+00 1.099037169407290015e+00 1.018817217223089155e+00 1.066769269822322119e+00 1.120360592813807621e+00 1.062479288132268218e+00 1.096644581370233462e+00 1.205992020034579282e+00 1.072539544824162583e+00 1.078925214617037165e+00 1.136660343158246045e+00 1.100782226196617586e+00 1.117656430712152593e+00 1.060368806413249709e+00 1.100278896417441699e+00 1.112984500580552094e+00 1.118780292815583888e+00 1.059860083379078333e+00 1.046020761409871769e+00 1.161171944958885760e+00 1.082653586329595630e+00 1.106909861360898528e+00 1.143168328659133870e+00 1.257887895358843489e+00 1.075617472874057734e+00 1.070280117954368837e+00 1.177868923813038649e+00 1.041657017477697122e+00 1.254680519910611247e+00 1.269762286195156742e+00 1.023175161713165471e+00 1.374478422080075202e+00 1.149601743487872252e+00 1.285644718106638384e+00 1.125138114812750167e+00 1.143128311553234244e+00 9.738100577354882326e-01 1.263662485598859853e+00 9.059701257772828642e-01 1.137393554131078455e+00 1.280867612911395614e+00 1.061560281905070680e+00 1.138525110289474229e+00 1.352013048110134896e+00 1.334022589198522013e+00 1.332156526764452842e+00 1.087703062428969192e+00 1.303778754961555597e+00 1.196886133940600949e+00 1.307741608322844584e+00 1.314492486836340346e+00 1.387893513354770514e+00 1.221871828025604012e+00 1.128927959849531204e+00 1.130582258113414174e+00 1.201596358046955970e+00 1.204331701396447629e+00 1.052408981030778623e+00 7.859399445072311474e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -8.381434849715251323e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.114468584545217134e+00 1.004553278548205197e+00 1.065295426754281127e+00 1.006631941657452955e+00 1.024609229579677816e+00 1.085190627317386802e+00 1.114483430565019972e+00 1.031327978626036312e+00 9.843313025735539457e-01 1.134242736746829738e+00 1.019832284596702721e+00 1.070994439342329851e+00 1.107574015956215296e+00 1.094060824041066526e+00 9.906491488424309377e-01 1.109923605249640399e+00 9.737907335023221478e-01 1.008475107047760222e+00 1.029738875422694155e+00 1.140717365008023121e+00 1.148451836560193895e+00 9.935849601942554621e-01 1.138352580180510332e+00 9.116624421737659079e-01 1.064750644598742912e+00 1.282126831232538455e+00 1.194138743789302959e+00 1.036717020968217273e+00 1.077588072651806783e+00 1.092370102616403660e+00 1.165385382048315766e+00 1.191983172861208917e+00 1.016381196323524527e+00 1.028017134389009657e+00 1.137039096430423779e+00 1.026614413819175731e+00 1.168775181653586737e+00 1.186691559145108599e+00 1.029248688339604145e+00 1.074557295087704700e+00 1.218394628675884883e+00 1.138955095650792559e+00 1.008409579090022046e+00 1.247699552016436231e+00 1.121752469629588189e+00 1.250936901280174762e+00 1.298709306397337393e+00 1.207302822510530449e+00 1.140124138199134496e+00 1.279804675917432411e+00 1.276100465565709996e+00 1.229785412967386193e+00 1.183604592892272045e+00 1.230836043098399557e+00 1.328124937062851396e+00 1.195101091075454924e+00 1.290608467593444608e+00 1.138478937404486357e+00 1.073747638379517699e+00 1.327560483081543286e+00 1.350765848072691400e+00 1.197671200951148318e+00 1.411863151426558716e+00 1.225707921749926710e+00 1.082393269542911263e+00 1.250894221755131541e+00 1.070440217326073196e+00 1.066712119251028490e+00 7.992495815966682571e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -8.438138002735087184e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.030053716024548427e+00 1.061431320259146327e+00 1.107635206517271653e+00 1.122972581058307551e+00 1.015706428579793652e+00 1.094435058157832819e+00 1.104080817262418135e+00 1.005076391098907118e+00 1.069605312299267696e+00 1.019832284596702721e+00 1.126851686290450516e+00 1.064090095714572026e+00 1.077734323553347640e+00 1.152885852716325044e+00 1.155708758911090372e+00 1.005524371054406618e+00 1.033760472421226817e+00 1.088666590727157324e+00 1.161836513296604645e+00 1.016307685248542425e+00 1.068005718865209674e+00 1.119331415429075660e+00 1.064670803143725530e+00 1.036836742424978253e+00 1.299771550252169172e+00 1.147684929884908334e+00 1.066047030690037811e+00 9.915421108438103870e-01 1.067231362899488722e+00 1.086011036733321555e+00 1.180168678924388370e+00 1.054876645068236529e+00 1.149892411184106678e+00 1.242385637267173104e+00 1.115234814734258784e+00 1.415002288878222547e+00 1.193320834464964841e+00 1.049198026965326935e+00 1.077245954286983221e+00 1.086429482577732974e+00 9.415119548694608209e-01 1.030786662934532139e+00 1.085026685415804160e+00 1.229577122661751121e+00 1.171481714554427178e+00 1.332520979893467183e+00 1.411082684307910284e+00 1.005701784694557954e+00 1.154586987885509730e+00 1.246585283434869185e+00 1.228523998321415567e+00 1.260211665001347292e+00 1.219910265113803849e+00 1.324352703328019132e+00 1.156071987209890573e+00 1.371629520354502807e+00 1.234370246019134587e+00 1.311447543286480055e+00 1.129655032344664800e+00 1.274958822772819023e+00 1.099866149312402674e+00 1.234973555039788673e+00 1.037824162220632340e+00 1.240903800211596630e+00 1.173874627990397768e+00 1.250526824433226381e+00 1.153985240410539959e+00 1.141318098360678102e+00 7.556314508056999335e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -9.079252217914188794e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.032855369158751424e+00 1.024484871229523586e+00 1.083892949886220869e+00 1.135630887124964072e+00 1.079947421229913163e+00 1.105134449001645258e+00 1.167620414877273971e+00 1.167510346381390951e+00 1.099037169407290015e+00 1.070994439342329851e+00 1.064090095714572026e+00 1.087406016194444103e+00 1.044739627257227577e+00 1.125660434296238632e+00 1.082889061333186076e+00 1.010480853418478597e+00 1.019380062017424038e+00 1.135785040571899440e+00 1.115078956215283634e+00 1.022138315909871364e+00 1.084507424187101110e+00 1.093920888586262130e+00 1.058715175778173423e+00 1.088851963616666474e+00 1.079033581712692147e+00 1.101779083562435479e+00 1.007574885862644543e+00 1.102940060543537104e+00 8.993844550465084353e-01 1.126056573035126407e+00 1.192897923036032592e+00 1.004189975829752557e+00 1.072465551212100854e+00 1.153197655495291407e+00 1.276065113728495071e+00 1.006637727139520599e+00 1.031468829336829485e+00 1.236963888292772262e+00 1.046706083672445775e+00 1.151399905746863350e+00 1.188997147187627057e+00 1.238859243871548887e+00 1.385479118901765005e+00 1.304437732407284667e+00 1.031423142619005695e+00 1.060128680667067114e+00 1.266066069185564302e+00 1.276187353874864483e+00 1.076102103170962332e+00 1.156899401252341253e+00 1.305333938641276781e+00 1.306890073658440565e+00 1.112172223761000778e+00 9.490108767621827646e-01 1.197206841450239700e+00 1.140348622965410952e+00 1.222642039814746839e+00 1.331835735084435202e+00 1.199807674587834105e+00 1.214945896636413725e+00 1.268485141500487412e+00 1.193550371472032134e+00 1.216252852216563651e+00 1.328338267315628762e+00 1.252178276176720173e+00 1.195176029444156018e+00 1.158378086990056843e+00 1.095762568746099230e+00 7.610271473928169605e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.130383874281727596e+00 1.060707872648836370e+00 1.148252415481596511e+00 1.096782294844885985e+00 1.011921163935510792e+00 1.131153126716632373e+00 1.181580068162446207e+00 1.125074727835634336e+00 1.018817217223089155e+00 1.107574015956215296e+00 1.077734323553347640e+00 1.044739627257227577e+00 1.063540875413049536e+00 1.086842071712416979e+00 1.076778586908399449e+00 1.044321580369730773e+00 1.030981597735552979e+00 1.107126539117843977e+00 1.009018700976331617e+00 1.163390921396505906e+00 1.021615683663356755e+00 1.031551940115351895e+00 1.085154500906578390e+00 9.447156660700410935e-01 1.019363444501116378e+00 1.341797035477386268e+00 1.170865892121825347e+00 1.086059784648872428e+00 1.134367599824911643e+00 1.152199780112753924e+00 9.925203282757046885e-01 1.029833795358815474e+00 1.357113551295112241e+00 1.169951867221666220e+00 1.091421894883356725e+00 1.009788638139088812e+00 1.423593775932380678e+00 1.173865234464064544e+00 1.239904256454629206e+00 1.443484307727928906e+00 1.032869947209904105e+00 1.162383908781684960e+00 1.054513908089288465e+00 1.087368110249279374e+00 1.160465068521042920e+00 1.366036076077917993e+00 1.249794261429809206e+00 1.353907367295990705e+00 9.710061592863805657e-01 1.024822224740696841e+00 1.335005451202942561e+00 9.879830621312903904e-01 1.192379216319394031e+00 1.208166948642470651e+00 1.190142706519893068e+00 1.368605175094035786e+00 1.151671369247879273e+00 1.248982706678844368e+00 1.405295655360233598e+00 1.103874133538198299e+00 1.276615067457370634e+00 1.153161983332043894e+00 1.157741926175240632e+00 1.175789337115934696e+00 1.333342805383333607e+00 1.231741322319267029e+00 1.139127598920128381e+00 1.126682756238008176e+00 7.426877288016260348e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.084032923160017425e+00 1.014926439039101513e+00 9.613315741779234758e-01 1.007108724345058937e+00 1.005196785558583050e+00 1.137532605165349597e+00 1.169149127014994960e+00 1.148146354498658317e+00 1.066769269822322119e+00 1.094060824041066526e+00 1.152885852716325044e+00 1.125660434296238632e+00 1.086842071712416979e+00 1.123051912244786399e+00 1.146286281728460255e+00 1.022180021688062102e+00 1.070297181966674893e+00 1.030800646057581593e+00 1.124725489493949349e+00 1.087028852640099963e+00 1.054211190835554923e+00 1.118492770641889900e+00 1.091729056011711885e+00 1.063080695188818980e+00 1.129513917293442749e+00 1.157284463856324663e+00 1.126893362683584643e+00 9.380506705777602594e-01 1.103916005082067997e+00 9.639011793502917369e-01 1.218462743720530428e+00 1.163455935768865857e+00 1.175437749883898597e+00 1.209767177179082775e+00 1.414395643669673630e+00 1.150018063400842561e+00 1.090905730923723782e+00 1.164555382448865473e+00 1.196477253268385832e+00 1.184536362516407149e+00 1.331373638571783147e+00 9.255684586709723716e-01 1.069680207062756461e+00 1.013939316529927304e+00 1.434411781915332584e+00 1.007749897833995378e+00 1.351346380296337690e+00 1.460806689503101774e+00 1.252082323278733922e+00 1.326440036451987714e+00 1.356954115510246694e+00 1.216858884673783558e+00 1.099281544019547141e+00 1.110987926862637476e+00 9.159398856790165189e-01 1.477264275565211449e+00 1.066881290060688103e+00 1.027623753408039908e+00 1.205212459896919830e+00 1.459079967610383388e+00 1.248759897405941510e+00 1.148618163096283507e+00 1.394256384729043674e+00 1.303743665329731183e+00 1.268742043201762870e+00 1.178401506828108181e+00 1.181904059483656511e+00 1.079283286272299414e+00 7.399421944212118962e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.908774529487476279e-01 1.016497062245879990e+00 1.024893540480164678e+00 1.067165321387902654e+00 1.018461418314624112e+00 1.089672823183732486e+00 9.672879597147326924e-01 1.027746410460481430e+00 1.120360592813807621e+00 9.906491488424309377e-01 1.155708758911090372e+00 1.082889061333186076e+00 1.076778586908399449e+00 1.146286281728460255e+00 1.056165479965198939e+00 1.061089328356534134e+00 1.005242521600740790e+00 1.114940180617346233e+00 1.118312943906829338e+00 1.111340525510941646e+00 1.254739302995842243e+00 1.060118523846387051e+00 1.165196205854192035e+00 1.153428399677334015e+00 1.113488801359802549e+00 1.012438105521800580e+00 1.073011680357911724e+00 1.122772509426510634e+00 1.133881736102524407e+00 1.340784588337659011e+00 1.015636461996622053e+00 1.132043629942655061e+00 1.168736071805712928e+00 9.095051385852267467e-01 1.230863620884315557e+00 1.117344521257548351e+00 1.123506347660713889e+00 9.717012283353131386e-01 1.078203672348923448e+00 1.194519722924564542e+00 1.154789340626065197e+00 9.053330966552768366e-01 1.068949249285585879e+00 1.103746185753406106e+00 1.161666515852482595e+00 1.132591304629848805e+00 1.047989460073898815e+00 1.424679377886734377e+00 1.048822399667099559e+00 1.275155245058142262e+00 1.308318535053925258e+00 1.405859677880574976e+00 1.196396021181557412e+00 1.350778302482694260e+00 7.164911863066872888e-01 1.347993309765920245e+00 1.180312848325267838e+00 1.120804312128963254e+00 1.292946893596911062e+00 1.459938508428211490e+00 1.364704858813975630e+00 1.312099707037093221e+00 1.246460355539542819e+00 9.935770421179587197e-01 1.225580270008836958e+00 1.155577323788871347e+00 1.146513020106495695e+00 1.225186594524034334e+00 7.148647736816359233e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.062634560653731741e+00 1.050465295040897917e+00 1.074174483163037763e+00 1.028974929685767759e+00 1.041109503143794690e+00 1.099136321508791481e+00 1.006787306418637229e+00 1.153658316077758483e+00 1.062479288132268218e+00 1.109923605249640399e+00 1.005524371054406618e+00 1.010480853418478597e+00 1.044321580369730773e+00 1.022180021688062102e+00 1.061089328356534134e+00 1.171327106636695481e+00 1.006942146847075392e+00 1.200649286174145347e+00 1.074029219753359410e+00 9.741528583260418150e-01 9.856579246940890826e-01 1.001711460002514764e+00 1.135544947635665158e+00 1.038234911367019286e+00 1.147399117068106156e+00 9.235650891763629300e-01 1.130859464132808689e+00 1.181526248250371891e+00 1.049671931826259508e+00 1.048381460394582021e+00 1.004496110698495759e+00 1.281541633751711151e+00 1.106029477634803637e+00 1.135225716884573854e+00 9.067251559210500744e-01 1.106469911474037726e+00 1.125072573980111068e+00 1.051405780399427892e+00 1.165397755839634231e+00 1.221635689107323897e+00 8.439685222084887251e-01 1.138605557020848202e+00 1.091428428407524853e+00 1.349835816266898414e+00 9.668870145913579517e-01 1.154791472137399300e+00 1.343296527256152118e+00 1.160354570131417518e+00 8.647956689137822339e-01 1.519981937665215499e+00 1.259704992258262823e+00 1.179886835331065642e+00 1.423984472997901651e+00 1.421620564198719183e+00 1.268249012224371253e+00 1.284203010458617955e+00 1.031527213836642920e+00 1.000930366858498788e+00 1.276174865900274513e+00 1.157521475571731351e+00 1.390846846764929978e+00 1.206529441282968129e+00 1.218753315695805028e+00 1.175586036443506233e+00 1.208407426642800653e+00 1.276097327906657863e+00 1.203537382595430749e+00 1.242025171655517291e+00 6.777015803748761558e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.179645558482446788e+00 1.079809562194668393e+00 1.118276984003627961e+00 1.069219724135026306e+00 1.184768883383429561e+00 1.019081313239194930e+00 9.936638846429484140e-01 1.132658118056952823e+00 1.096644581370233462e+00 9.737907335023221478e-01 1.033760472421226817e+00 1.019380062017424038e+00 1.030981597735552979e+00 1.070297181966674893e+00 1.005242521600740790e+00 1.006942146847075392e+00 1.070227041663359913e+00 1.128656379902918783e+00 1.014721850154943539e+00 1.079239212683133609e+00 1.007471458226046446e+00 1.360074635342954918e+00 1.228022809739833354e+00 1.175937646979207329e+00 9.112911857889355316e-01 1.010296284864496297e+00 1.272192767856842321e+00 1.066562388368106795e+00 1.026308113927378418e+00 1.028399152106884484e+00 1.035328854473885452e+00 9.949897947602264203e-01 1.178304671220803179e+00 1.223975549242837468e+00 1.065497502958333342e+00 9.997619793822623002e-01 1.146863453304805214e+00 1.099251128459723059e+00 9.783279637474301405e-01 1.168426667977812583e+00 1.029436584493424123e+00 9.539659305673537926e-01 1.046003795835269701e+00 1.025695362153784762e+00 1.350656344726166802e+00 1.349475615049964716e+00 1.162226439801621103e+00 1.077257564668971712e+00 1.402458583823094962e+00 1.386206903958342895e+00 1.092379704130723050e+00 1.190590497708262419e+00 1.261331239793267889e+00 1.177588729392115230e+00 1.238326621718024656e+00 1.101915820760812625e+00 1.557787062556997837e+00 1.111456217463681506e+00 1.445435953355292291e+00 1.420299157899299836e+00 1.136045956805848522e+00 1.200910516277496898e+00 1.368798504957460915e+00 1.229793614778274424e+00 1.169081184941497709e+00 1.240371487300250708e+00 1.298251853300058212e+00 1.204088559807803716e+00 6.579310380292240357e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.182070845454902042e+00 1.066779337005549833e+00 1.123239554608090218e+00 1.097259036950730904e+00 1.019380467589219741e+00 1.112781126246819241e+00 1.134074307054977693e+00 1.040915528826730441e+00 1.205992020034579282e+00 1.008475107047760222e+00 1.088666590727157324e+00 1.135785040571899440e+00 1.107126539117843977e+00 1.030800646057581593e+00 1.114940180617346233e+00 1.200649286174145347e+00 1.128656379902918783e+00 9.982171612557211304e-01 1.124245080586061540e+00 1.080872588724120620e+00 1.178737518860996980e+00 1.170011651269074582e+00 1.199035091119045937e+00 1.165850976668816763e+00 1.025085759070757163e+00 1.083713350913291684e+00 9.520428438830850215e-01 1.147877575515284798e+00 1.200636460499383329e+00 1.187899803929577836e+00 1.042981451320667663e+00 1.228100972340072428e+00 1.238104264970031787e+00 8.941143110485040291e-01 1.019919972559545585e+00 1.118742200245690155e+00 1.197021461003449527e+00 1.057475918787107227e+00 9.490570464194275635e-01 1.127502503050272109e+00 1.048568358041388482e+00 1.205621703607235640e+00 1.278532159309259120e+00 9.264831602095201513e-01 1.357166569361694997e+00 1.141938181973219280e+00 1.269922515120575968e+00 1.053386953867830877e+00 9.296736076731952902e-01 1.115911100883342222e+00 1.339759064409177691e+00 1.311714596998912796e+00 1.032030534902918628e+00 1.248431983603254025e+00 1.236113743542670118e+00 1.279529843326028038e+00 1.278205669916685050e+00 1.064185563459835171e+00 1.270614163849434375e+00 1.038652817942198103e+00 1.172587821026716437e+00 1.195108873194632881e+00 1.228819243972551378e+00 1.299741030622884708e+00 1.357811802663796641e+00 1.252716445278384771e+00 1.343259154858835291e+00 1.188012628142901761e+00 6.458382233757083979e-01 1.569107614177255705e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.071778282240517521e+00 9.988608184784621979e-01 1.051495783783938043e+00 1.209050269721930304e+00 1.117063202156713064e+00 1.059907375094598647e+00 1.130316418799822253e+00 1.031602620306686147e+00 1.072539544824162583e+00 1.029738875422694155e+00 1.161836513296604645e+00 1.115078956215283634e+00 1.009018700976331617e+00 1.124725489493949349e+00 1.118312943906829338e+00 1.074029219753359410e+00 1.014721850154943539e+00 1.124245080586061540e+00 1.263842057845192324e+00 1.105404755223502233e+00 1.150884997228423412e+00 9.902744496770051752e-01 1.188628582333374872e+00 9.811559874247940405e-01 1.043952520732649658e+00 1.099331081610861682e+00 9.406129509826417490e-01 9.941755553392090938e-01 1.160192089000588567e+00 1.047544924447423309e+00 1.086666678517602902e+00 1.143746766248412206e+00 9.940243566899520378e-01 1.045125501084130049e+00 1.028815209171786815e+00 1.051204841704526993e+00 1.259075825079559285e+00 9.553872721789704592e-01 1.176340854489413390e+00 1.215235748661220638e+00 1.432880894170501351e+00 1.086093723374732756e+00 9.813153694571343788e-01 9.560821452100195517e-01 1.242352976050279612e+00 1.048454741799764944e+00 1.275941969722192093e+00 7.332488893480921810e-01 1.564118458715511251e+00 1.129105106531139491e+00 1.248210669421062402e+00 1.307081247461363782e+00 1.044232776366470272e+00 9.498176443607364572e-01 1.006021126790037412e+00 1.742011759749432676e+00 1.543935399184999557e+00 1.220204244875402688e+00 1.412958874311565083e+00 1.519284093843472183e+00 1.230570581847129752e+00 1.303256856410259790e+00 1.133411705023632532e+00 1.268909876554821459e+00 1.236511278075068665e+00 1.107850535772493483e+00 1.203983565793232513e+00 1.341532176434454771e+00 6.203666879486712249e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.110329564300739591e+00 1.006525030861680658e+00 1.039494261060019964e+00 1.016752631018112973e+00 1.066578401704923351e+00 1.124148817055336425e+00 1.024928932011665905e+00 1.048156713235234516e+00 1.078925214617037165e+00 1.140717365008023121e+00 1.016307685248542425e+00 1.022138315909871364e+00 1.163390921396505906e+00 1.087028852640099963e+00 1.111340525510941646e+00 9.741528583260418150e-01 1.079239212683133609e+00 1.080872588724120620e+00 1.105404755223502233e+00 1.237475085833722233e+00 1.131387197163256086e+00 1.061190018449433170e+00 9.645408953851233314e-01 1.005645306710921227e+00 9.723127260935964244e-01 1.097026082138128134e+00 1.071550200649233231e+00 9.876817450140961130e-01 1.099466695450931564e+00 1.099833337766056962e+00 1.066031817639791601e+00 1.305730823095536453e+00 1.079151831955723395e+00 1.172223514214369544e+00 1.088283116684999330e+00 1.319384900432367447e+00 1.073963601987356409e+00 1.209140388358696638e+00 1.333793505687243641e+00 1.286183954467517321e+00 1.189305754928951409e+00 1.162639495712259885e+00 8.697779294933531968e-01 1.144122028220948328e+00 8.347394820934861404e-01 1.204228728872944076e+00 1.249274532854165676e+00 1.321801356235049685e+00 1.067755719841799067e+00 1.246982411527892465e+00 1.094168416431071211e+00 1.165436842450125798e+00 1.314704436173447011e+00 1.206324170616422276e+00 1.243173301216856652e+00 1.302891465526835102e+00 1.279102716851565846e+00 1.214989125350859345e+00 1.038072787420470711e+00 1.157747996354383080e+00 1.132044229333300844e+00 1.570527417829967076e+00 1.319810691503439104e+00 1.299586207370614810e+00 1.280208347337039143e+00 1.172529350478535237e+00 1.234736596277661080e+00 1.289919909929727160e+00 6.174982455572323170e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.099911614759698120e+00 9.695594524786117496e-01 1.111681362522432881e+00 1.094083925629561804e+00 1.112920847071850794e+00 1.176765523229845956e+00 1.168485753107621150e+00 1.035975463282220455e+00 1.136660343158246045e+00 1.148451836560193895e+00 1.068005718865209674e+00 1.084507424187101110e+00 1.021615683663356755e+00 1.054211190835554923e+00 1.254739302995842243e+00 9.856579246940890826e-01 1.007471458226046446e+00 1.178737518860996980e+00 1.150884997228423412e+00 1.131387197163256086e+00 1.183069963692314097e+00 9.939939957750650867e-01 1.024939091869487395e+00 1.214390756069102073e+00 1.247468673505882419e+00 1.058421058718451713e+00 1.122620887339572660e+00 1.254515119673146328e+00 1.113360853888350599e+00 1.014761248162346696e+00 1.174927540944473048e+00 1.017206431538071776e+00 1.187156275018313334e+00 1.136634185506216088e+00 1.212539550631905882e+00 1.170422089088736683e+00 7.310900231714897446e-01 1.288248164783131644e+00 1.075639923935767905e+00 1.219800266488328955e+00 1.273311222593011438e+00 1.045676309695428907e+00 1.365229716227308820e+00 1.121142097029325768e+00 1.080366992943627258e+00 1.490345107987017581e+00 1.144344596423006122e+00 1.600891378645015406e+00 9.251746859711180715e-01 1.238937363692411031e+00 1.403808452142811358e+00 1.162813953810116763e+00 1.171850303869264032e+00 1.422511297936153385e+00 1.029294023563535943e+00 1.859574246251329388e+00 1.280659749951676085e+00 1.343766774546373277e+00 1.221890755237940107e+00 1.582321115521929666e+00 1.507030473778672608e+00 1.199501490821881067e+00 1.460891024722923870e+00 1.234373996228006476e+00 1.220956067570159842e+00 1.270870521795573360e+00 1.480110376251893678e+00 1.188610935732384188e+00 5.501671990962285763e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.060664997215627459e+00 1.111251866908392172e+00 1.117090441762802255e+00 1.087317221752775787e+00 1.163025909956817872e+00 1.181411981327399330e+00 1.057463570618780935e+00 1.101340928988304713e+00 1.100782226196617586e+00 9.935849601942554621e-01 1.119331415429075660e+00 1.093920888586262130e+00 1.031551940115351895e+00 1.118492770641889900e+00 1.060118523846387051e+00 1.001711460002514764e+00 1.360074635342954918e+00 1.170011651269074582e+00 9.902744496770051752e-01 1.061190018449433170e+00 9.939939957750650867e-01 1.102507063997146153e+00 1.070515290622291671e+00 8.483319621596675519e-01 1.002133928599355794e+00 1.060733798665089989e+00 1.162164258027177155e+00 1.075694514666491353e+00 9.936017652879677309e-01 1.050505354340633746e+00 1.008650111075186206e+00 1.037775266256723894e+00 1.115777982345583341e+00 1.047720898348959429e+00 9.707268446374918147e-01 1.211649216652102679e+00 1.199871543504504645e+00 1.254006176376287307e+00 1.275496201572869026e+00 1.182591035160029724e+00 1.126429800762099642e+00 1.036445144121771467e+00 1.363728645040687582e+00 1.110171057766624614e+00 1.451568986452257182e+00 1.055628225828719513e+00 1.267303387280105165e+00 1.348296750604968341e+00 1.102878814836665722e+00 1.049381904935566379e+00 1.278865646800833478e+00 1.647268440638091302e+00 1.294002921684578755e+00 1.347288858392876820e+00 1.485312169221825407e+00 1.149299209134726718e+00 1.184730554126851576e+00 1.014343620160599757e+00 1.342375567256842928e+00 1.376917509935082551e+00 1.402128083837063111e+00 1.421717106367474281e+00 1.240126733259461655e+00 1.277853775588172258e+00 1.375489377494023557e+00 1.226556349006006963e+00 1.407528313017165855e+00 1.295240789500059497e+00 5.280409693738492560e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.154803430250916030e+00 1.135766674595857673e+00 1.016149224851018662e+00 1.110387205258516419e+00 1.101795613081722802e+00 1.070187178500546565e+00 1.170855794965169450e+00 1.110108228518319473e+00 1.117656430712152593e+00 1.138352580180510332e+00 1.064670803143725530e+00 1.058715175778173423e+00 1.085154500906578390e+00 1.091729056011711885e+00 1.165196205854192035e+00 1.135544947635665158e+00 1.228022809739833354e+00 1.199035091119045937e+00 1.188628582333374872e+00 9.645408953851233314e-01 1.024939091869487395e+00 1.070515290622291671e+00 9.573148675876889113e-01 1.053906381723040298e+00 1.012026614238891398e+00 1.237988288615166299e+00 1.209979259373080263e+00 1.190342857783845298e+00 1.147478808484457380e+00 1.282748407477112274e+00 1.284769478328236181e+00 1.243185084840803256e+00 1.200536834816895881e+00 1.229923972425192247e+00 1.069978454026712988e+00 1.249370371506976829e+00 1.103986308109109249e+00 1.005702437675564331e+00 9.603084459787700755e-01 1.240075473065479272e+00 1.136785177086627741e+00 1.187457591739762064e+00 1.150514466654557699e+00 1.196766304503850353e+00 1.251388957799641322e+00 1.144312232310568556e+00 9.374562320640889013e-01 1.129596021767752090e+00 1.406553813218364146e+00 1.142165305009143594e+00 1.078919499780697455e+00 8.819401115938806379e-01 1.111906598573066729e+00 1.195386325613999157e+00 8.323657716026697795e-01 1.036944368980880382e+00 1.250699715016426072e+00 1.225223198098951638e+00 1.304310744818421020e+00 1.468741872154875505e+00 1.303237625819285705e+00 1.317524631047156003e+00 1.341111742653652517e+00 1.417080243361785952e+00 1.351228929320897443e+00 1.434315885734203544e+00 1.391640253088304524e+00 1.359604481331938786e+00 4.779060092464550435e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.058490006875463685e+00 1.040465355994775631e+00 1.137602593459587697e+00 1.112682281623271541e+00 9.380262663586583782e-01 9.908303648202666514e-01 1.119962375268342969e+00 1.211440385553785193e+00 1.060368806413249709e+00 9.116624421737659079e-01 1.036836742424978253e+00 1.088851963616666474e+00 9.447156660700410935e-01 1.063080695188818980e+00 1.153428399677334015e+00 1.038234911367019286e+00 1.175937646979207329e+00 1.165850976668816763e+00 9.811559874247940405e-01 1.005645306710921227e+00 1.214390756069102073e+00 8.483319621596675519e-01 1.053906381723040298e+00 1.250742840801810196e+00 9.539370726732232519e-01 9.855217424412823224e-01 1.205005768581237424e+00 1.065333452870140585e+00 1.326420432923906212e+00 1.291669982488220736e+00 1.402613958525311677e+00 1.001691567053003995e+00 9.354479832472097911e-01 1.093829641108005291e+00 9.495696499134499424e-01 1.225382922777568551e+00 1.026783790989204137e+00 9.964585610817029426e-01 1.283810959303250288e+00 1.048016286136623343e+00 9.331724763711171100e-01 1.024899784007571757e+00 8.550954000323071069e-01 1.291167717823571648e+00 1.164791318489229344e+00 1.415245712481309592e+00 1.164646064524587965e+00 1.093704244979115447e+00 1.356066823961830092e+00 6.809856619545899825e-01 1.261027201586997215e+00 1.233436175268969315e+00 1.079652819357248106e+00 1.463959816108260981e+00 1.113548671924707412e+00 1.502306607381939996e+00 1.098312549284619966e+00 1.418591446849181814e+00 1.407195307348510616e+00 1.267677463159316176e+00 1.274221520888428660e+00 1.341369735079411818e+00 1.362777137367265023e+00 1.421571681097345996e+00 1.209675793131075539e+00 1.516963576546669357e+00 1.337893131217723575e+00 1.423623210908223191e+00 4.540388411864709761e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.185686615169742053e+00 1.143316880409734448e+00 1.039835887260024405e+00 1.163890220542284970e+00 1.087113641361070249e+00 1.092582304641810165e+00 1.044304088193651170e+00 9.972473128016078325e-01 1.100278896417441699e+00 1.064750644598742912e+00 1.299771550252169172e+00 1.079033581712692147e+00 1.019363444501116378e+00 1.129513917293442749e+00 1.113488801359802549e+00 1.147399117068106156e+00 9.112911857889355316e-01 1.025085759070757163e+00 1.043952520732649658e+00 9.723127260935964244e-01 1.247468673505882419e+00 1.002133928599355794e+00 1.012026614238891398e+00 9.539370726732232519e-01 1.045563558568495477e+00 1.258317234500014647e+00 1.002331267605176102e+00 8.998266131697388870e-01 1.236468567143785169e+00 1.227907540486615989e+00 9.507369669837624215e-01 1.269930693005359323e+00 9.455531312126592702e-01 9.787683263993820493e-01 1.562071956470383771e+00 1.238620083977276964e+00 1.120905638493499668e+00 1.096753687167935309e+00 1.001717344785401309e+00 1.126954733742137948e+00 1.131903651889375695e+00 1.061870513093864821e+00 1.226794575308481905e+00 8.227902173883976378e-01 9.900644501759886529e-01 1.065291172786914098e+00 1.022328812723358071e+00 1.358208997335602186e+00 1.109626990349157349e+00 1.442240356946710378e+00 1.143916136279963691e+00 9.974082651739890615e-01 1.242887365548030809e+00 1.444541477844798916e+00 1.524976302477361934e+00 1.421607447599735119e+00 1.173615724492657941e+00 1.368737749093219325e+00 1.248225492278219662e+00 1.334761989383858038e+00 1.310192919168384762e+00 1.254676270057378806e+00 1.173424644157482488e+00 1.301368904414769823e+00 1.421308426336964637e+00 1.356129110855825548e+00 1.347336992762714791e+00 1.540955429543907407e+00 4.096784515093872536e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.179452524335106611e+00 1.256888024608499022e+00 1.053319997265355967e+00 1.246854167566440852e+00 1.111274463215803365e+00 1.284085413174255841e+00 1.108942486059487864e+00 1.004793059721372117e+00 1.112984500580552094e+00 1.282126831232538455e+00 1.147684929884908334e+00 1.101779083562435479e+00 1.341797035477386268e+00 1.157284463856324663e+00 1.012438105521800580e+00 9.235650891763629300e-01 1.010296284864496297e+00 1.083713350913291684e+00 1.099331081610861682e+00 1.097026082138128134e+00 1.058421058718451713e+00 1.060733798665089989e+00 1.237988288615166299e+00 9.855217424412823224e-01 1.258317234500014647e+00 1.064786145035881759e+00 1.030689060615714858e+00 1.198319090718358737e+00 1.260599802033381733e+00 7.891545629229932413e-01 1.336148895036548767e+00 1.045569829715107701e+00 1.169414386388711424e+00 1.042959168461748298e+00 1.040471063252337069e+00 1.024826924959741925e+00 1.288098180035063267e+00 1.060652931516106623e+00 1.207261520042853586e+00 1.195213001874910530e+00 1.125052730177985794e+00 1.022743509051986743e+00 7.864482715017797609e-01 1.216426019931527547e+00 1.056673388477987974e+00 1.339293848841535794e+00 1.258317234352811287e+00 9.622167103139678268e-01 9.573757570368247594e-01 1.405333979387912491e+00 6.268823558683618291e-01 8.841961007268119843e-01 1.265495554071675466e+00 1.510569597088455618e+00 8.602884306112908996e-01 1.458135850798861544e+00 1.180997881670422078e+00 1.029532282495586593e+00 1.146314061341618284e+00 1.325249001959637241e+00 1.378024404732615338e+00 1.438439257676079608e+00 1.227996337046183495e+00 1.162395092185061873e+00 1.568238265325880398e+00 1.382281445025227429e+00 1.531454957454500887e+00 1.613715166110361032e+00 3.291164121481819360e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.187657372790696053e+00 1.048551030080022484e+00 1.007156061786380175e+00 1.027171757454899748e+00 1.178347796241972834e+00 1.093809925208571787e+00 1.193234018776639482e+00 1.149917094777804571e+00 1.118780292815583888e+00 1.194138743789302959e+00 1.066047030690037811e+00 1.007574885862644543e+00 1.170865892121825347e+00 1.126893362683584643e+00 1.073011680357911724e+00 1.130859464132808689e+00 1.272192767856842321e+00 9.520428438830850215e-01 9.406129509826417490e-01 1.071550200649233231e+00 1.122620887339572660e+00 1.162164258027177155e+00 1.209979259373080263e+00 1.205005768581237424e+00 1.002331267605176102e+00 1.030689060615714858e+00 1.053110729630478470e+00 1.127725230426462444e+00 1.187692752807898433e+00 1.154313423348855894e+00 1.275145736906355465e+00 9.933457270044475651e-01 1.052530577079846763e+00 1.365876698179954829e+00 1.192139821542457456e+00 1.172374785094007166e+00 1.269520093922712034e+00 1.344472646534871085e+00 7.707800570156055908e-01 8.861662930928381199e-01 1.030159503389126652e+00 8.202796936864327204e-01 1.552979077785720197e+00 8.676117224331951761e-01 1.022836094573857935e+00 9.639944647766077734e-01 1.082686938716742153e+00 1.138382853339106271e+00 1.140576269224299333e+00 9.307532762900473378e-01 1.213616066465830423e+00 1.206015483344870631e+00 1.158756595624027330e+00 1.423718544991304347e+00 1.110319824666760047e+00 9.880099155245448683e-01 1.454955612941882803e+00 8.541978119049796758e-01 1.141309287259080874e+00 1.690978469875270784e+00 1.164127991502405202e+00 1.569186639093131053e+00 1.411549019859435594e+00 1.228806621357870110e+00 1.358227883779786982e+00 1.422169412518507148e+00 1.526175282517227672e+00 1.597034804073476533e+00 3.214090892277274292e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.037839528857656068e+00 1.149291103167848327e+00 1.276971436255757153e+00 1.184277823122387163e+00 1.105335152967620083e+00 1.213901045195794115e+00 1.114297321708383359e+00 1.066016825821079594e+00 1.059860083379078333e+00 1.036717020968217273e+00 9.915421108438103870e-01 1.102940060543537104e+00 1.086059784648872428e+00 9.380506705777602594e-01 1.122772509426510634e+00 1.181526248250371891e+00 1.066562388368106795e+00 1.147877575515284798e+00 9.941755553392090938e-01 9.876817450140961130e-01 1.254515119673146328e+00 1.075694514666491353e+00 1.190342857783845298e+00 1.065333452870140585e+00 8.998266131697388870e-01 1.198319090718358737e+00 1.127725230426462444e+00 1.161292865814373965e+00 1.172783230579605540e+00 1.105217293952581947e+00 8.683412884097292395e-01 1.111321064008872872e+00 1.385335341696660283e+00 1.058680828539548147e+00 1.266542836137381611e+00 1.074711247240104361e+00 1.133352010681259570e+00 1.136826226851863852e+00 1.127400424712522220e+00 9.158145013031980808e-01 1.334583796284992685e+00 8.550315147430452845e-01 9.558813856985253210e-01 1.044744730589746373e+00 1.325096233714486038e+00 1.120777365938364412e+00 9.440803808885467330e-01 1.403741894989223749e+00 1.118878500506163665e+00 1.082129870494735302e+00 1.161997632266074110e+00 9.498505881693478647e-01 1.000788564765572985e+00 1.028951881450842043e+00 1.152590095047537844e+00 1.189723612864184599e+00 1.288828834373081822e+00 1.324164689818285501e+00 1.400648816768833571e+00 1.423653127317596301e+00 1.550840006006567018e+00 1.182003863824761858e+00 1.360403477937760286e+00 1.394232753296470451e+00 1.446428565947859735e+00 1.301251016314065145e+00 1.698072721122721118e+00 1.664439405080121226e+00 2.419883416350985805e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.052606708900036603e+00 1.113672323585169988e+00 1.206876912154713155e+00 1.065340628828750802e+00 1.189641826950296410e+00 1.093237487121720752e+00 1.181588825535675902e+00 9.992421745788884202e-01 1.046020761409871769e+00 1.077588072651806783e+00 1.067231362899488722e+00 8.993844550465084353e-01 1.134367599824911643e+00 1.103916005082067997e+00 1.133881736102524407e+00 1.049671931826259508e+00 1.026308113927378418e+00 1.200636460499383329e+00 1.160192089000588567e+00 1.099466695450931564e+00 1.113360853888350599e+00 9.936017652879677309e-01 1.147478808484457380e+00 1.326420432923906212e+00 1.236468567143785169e+00 1.260599802033381733e+00 1.187692752807898433e+00 1.172783230579605540e+00 1.031563120316138171e+00 1.076290220505588868e+00 1.219150833635820552e+00 1.012285907880387636e+00 8.627428661043708980e-01 1.255096059687919041e+00 1.134273695171152951e+00 1.244175899628871651e+00 1.038094667814053462e+00 1.033267056709137988e+00 1.109361712816369305e+00 1.445118735041662328e+00 1.520582214536503773e+00 1.228814953705845703e+00 1.251365778662010708e+00 1.273374724504193756e+00 1.338207344193147907e+00 1.053807068857179230e+00 9.931474433277375224e-01 1.377127414261727134e+00 1.422898990140496478e+00 8.826760063346905660e-01 9.639422970280863145e-01 7.765347800529213140e-01 1.049563550358352915e+00 1.129492177973989486e+00 1.070874802528992698e+00 1.532942259490564174e+00 1.504953145177042373e+00 1.211897840978704455e+00 1.488955241226656900e+00 1.437739404924039066e+00 1.623136900946881012e+00 1.297499079007771616e+00 1.264827114287803145e+00 1.338495688662027616e+00 1.648358200814272312e+00 1.709352113446638066e+00 1.618532983201775854e+00 1.546435482079025148e+00 2.044834714439285328e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.145179828497831620e+00 1.196279042003593585e+00 1.051030286495802324e+00 1.263581499520505913e+00 1.126396196807484484e+00 1.024359997187283877e+00 1.244561976260890379e+00 1.259769527505627984e+00 1.161171944958885760e+00 1.092370102616403660e+00 1.086011036733321555e+00 1.126056573035126407e+00 1.152199780112753924e+00 9.639011793502917369e-01 1.340784588337659011e+00 1.048381460394582021e+00 1.028399152106884484e+00 1.187899803929577836e+00 1.047544924447423309e+00 1.099833337766056962e+00 1.014761248162346696e+00 1.050505354340633746e+00 1.282748407477112274e+00 1.291669982488220736e+00 1.227907540486615989e+00 7.891545629229932413e-01 1.154313423348855894e+00 1.105217293952581947e+00 1.076290220505588868e+00 1.330911554051493750e+00 1.249695477861332060e+00 1.308741282973677977e+00 1.338061051234948895e+00 1.358015792137959643e+00 9.316554173929855187e-01 1.077164719936373860e+00 1.110876888767721393e+00 8.384973622167375407e-01 1.005164410625693838e+00 1.145910531142489530e+00 1.550455380717343123e+00 9.702337596820292953e-01 1.380230247875691596e+00 1.252667205122746763e+00 8.950192941947701097e-01 1.140220806454271596e+00 9.533121831587710870e-01 1.098758231636954408e+00 9.169550271040912692e-01 1.271784745566530095e+00 1.574197755801228782e+00 1.239135860473680850e+00 1.297862072174117865e+00 1.649851478625602885e+00 1.068727861769846355e+00 1.080681379297869560e+00 1.400453785157350195e+00 1.308045513568624862e+00 1.553514208949272390e+00 1.535793863668884152e+00 1.247852268787332131e+00 1.759883816115368260e+00 1.433432707922462024e+00 1.614172131926014497e+00 1.593987531773334076e+00 1.628831291934385694e+00 1.722216412248607664e+00 1.434210409612924231e+00 1.873313403300570501e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.289349863327288181e+00 1.136431777050026515e+00 1.171467636952567615e+00 1.316585365629062476e+00 1.320241630842806879e+00 1.188386822557976119e+00 1.297761355628156199e+00 1.098818481171419004e+00 1.082653586329595630e+00 1.165385382048315766e+00 1.180168678924388370e+00 1.192897923036032592e+00 9.925203282757046885e-01 1.218462743720530428e+00 1.015636461996622053e+00 1.004496110698495759e+00 1.035328854473885452e+00 1.042981451320667663e+00 1.086666678517602902e+00 1.066031817639791601e+00 1.174927540944473048e+00 1.008650111075186206e+00 1.284769478328236181e+00 1.402613958525311677e+00 9.507369669837624215e-01 1.336148895036548767e+00 1.275145736906355465e+00 8.683412884097292395e-01 1.219150833635820552e+00 1.249695477861332060e+00 9.100111589241202115e-01 1.305875475652656048e+00 1.200930905624268519e+00 1.223098972096275050e+00 1.107858760427768319e+00 8.298937519502009863e-01 8.642728851834530213e-01 1.092620982479221903e+00 8.825389416937655662e-01 9.384519950654733877e-01 1.431658680933804106e+00 1.264282765218784688e+00 1.160899875315767105e+00 1.059112431719546832e+00 1.306225795297956793e+00 1.310989263346967526e+00 9.785362933005318231e-01 1.405844989945784329e+00 1.265142528911119335e+00 1.082406519902395559e+00 1.313898356606904461e+00 1.483168610110737529e+00 1.001044419039475164e+00 8.599489633124730581e-01 1.146869706839897862e+00 1.391636671225609856e+00 1.047441140581337304e+00 1.029369347219789121e+00 1.083616317986000110e+00 1.418120536906573692e+00 1.721688554343309141e+00 1.365574658335663605e+00 1.391741463240413923e+00 1.751657923120958360e+00 1.665520556885500714e+00 1.825365808176321547e+00 1.876903990064367811e+00 1.714730443029568452e+00 1.861373963962304227e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.046754792039313653e+00 1.147593960157779591e+00 1.143627994657681501e+00 1.192513107976324260e+00 1.080654113815566530e+00 1.222701943573856864e+00 1.134301329477465092e+00 1.178509894275506120e+00 1.106909861360898528e+00 1.191983172861208917e+00 1.054876645068236529e+00 1.004189975829752557e+00 1.029833795358815474e+00 1.163455935768865857e+00 1.132043629942655061e+00 1.281541633751711151e+00 9.949897947602264203e-01 1.228100972340072428e+00 1.143746766248412206e+00 1.305730823095536453e+00 1.017206431538071776e+00 1.037775266256723894e+00 1.243185084840803256e+00 1.001691567053003995e+00 1.269930693005359323e+00 1.045569829715107701e+00 9.933457270044475651e-01 1.111321064008872872e+00 1.012285907880387636e+00 1.308741282973677977e+00 1.305875475652656048e+00 9.633237508311297548e-01 8.864146082467041499e-01 1.097767514980496406e+00 1.000842675846181695e+00 1.372270579297612869e+00 8.279029487551106126e-01 1.157234676363857684e+00 1.042544453965208229e+00 1.132024317272481539e+00 1.393376835795520075e+00 1.032979825903814541e+00 9.472996519368602764e-01 9.220493662475254260e-01 1.581110072235928810e+00 1.168998632874991284e+00 1.327134777972760915e+00 1.026505308350577961e+00 1.108833407471429444e+00 1.452601851366033037e+00 6.759188354066095750e-01 1.052410804955921098e+00 1.029949956941186295e+00 1.092963920160100688e+00 1.501800370397399886e+00 1.145456567026339467e+00 1.077686401430881125e+00 1.251655101468883036e+00 1.329311179828014833e+00 1.498503611712977301e+00 1.443365379226070333e+00 1.614262379791347124e+00 1.833873376321641713e+00 1.682088530377848778e+00 1.837116742256944768e+00 1.741486743786785363e+00 1.894106047127125159e+00 1.617940780377668863e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.191482356276995835e+00 1.101255055376791692e+00 1.116726322590879228e+00 1.104085584702731548e+00 9.467377380130033160e-01 1.321463182687263815e+00 1.195016589045236000e+00 1.110786288958624191e+00 1.143168328659133870e+00 1.016381196323524527e+00 1.149892411184106678e+00 1.072465551212100854e+00 1.357113551295112241e+00 1.175437749883898597e+00 1.168736071805712928e+00 1.106029477634803637e+00 1.178304671220803179e+00 1.238104264970031787e+00 9.940243566899520378e-01 1.079151831955723395e+00 1.187156275018313334e+00 1.115777982345583341e+00 1.200536834816895881e+00 9.354479832472097911e-01 9.455531312126592702e-01 1.169414386388711424e+00 1.052530577079846763e+00 1.385335341696660283e+00 8.627428661043708980e-01 1.338061051234948895e+00 1.200930905624268519e+00 8.864146082467041499e-01 1.536919136289498278e+00 8.794729889002572687e-01 1.502338455705046316e+00 9.047311917234144296e-01 7.147804071117210833e-01 9.459135615371488948e-01 1.104660629145409745e+00 9.525217400946592861e-01 1.181116854023477103e+00 9.729121136964891114e-01 1.309227412224760911e+00 8.437608824871917212e-01 1.298368891008869097e+00 1.191008764412718302e+00 1.357717316261853879e+00 1.235983920491659838e+00 1.379229455741199706e+00 9.234898726163460747e-01 1.534694940225155069e+00 1.059359088797048987e+00 1.138764245552654764e+00 1.268377882578724414e+00 1.307122544518637852e+00 1.163133365826988452e+00 1.936259079443575226e+00 1.326230365067286421e+00 1.635692858843247999e+00 1.546002581925908892e+00 1.529362994321143976e+00 1.773791977308238899e+00 1.570481375858629347e+00 1.230642333226976470e+00 1.455841495230824734e+00 2.182939052608150909e+00 1.991280016241589568e+00 1.481809692154909319e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.182184297338989776e+00 1.086285145665236040e+00 1.178271935892233557e+00 1.112769403908113297e+00 1.045719905754435963e+00 1.117055000358933903e+00 1.184334396144657964e+00 1.071036689910598971e+00 1.257887895358843489e+00 1.028017134389009657e+00 1.242385637267173104e+00 1.153197655495291407e+00 1.169951867221666220e+00 1.209767177179082775e+00 9.095051385852267467e-01 1.135225716884573854e+00 1.223975549242837468e+00 8.941143110485040291e-01 1.045125501084130049e+00 1.172223514214369544e+00 1.136634185506216088e+00 1.047720898348959429e+00 1.229923972425192247e+00 1.093829641108005291e+00 9.787683263993820493e-01 1.042959168461748298e+00 1.365876698179954829e+00 1.058680828539548147e+00 1.255096059687919041e+00 1.358015792137959643e+00 1.223098972096275050e+00 1.097767514980496406e+00 8.794729889002572687e-01 1.300834950593389605e+00 1.174521991613145078e+00 1.352740136573610252e+00 7.772572003155652220e-01 1.117483758083825274e+00 1.207673821963948235e+00 9.142985562950041167e-01 1.135277819949412459e+00 7.273416002393386925e-01 1.131021176966874320e+00 1.239445317604408681e+00 1.085458712470123599e+00 1.044723065112642235e+00 9.666847665477946716e-01 8.377709308742826710e-01 1.425720336240005048e+00 8.182446383178461069e-01 1.172822248832347425e+00 1.444995509606210593e+00 1.276997064249939084e+00 1.209336215451774166e+00 1.019681471288207186e+00 1.209808059437182282e+00 1.187718867307130388e+00 1.474508127147066139e+00 1.630441838366673890e+00 1.207841763778014110e+00 1.385866656123422969e+00 1.578658590163108055e+00 1.485841073135650170e+00 1.586239183832529820e+00 1.826188750954884643e+00 2.007627150085901757e+00 2.203693956094469275e+00 1.367978019337357187e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.062697938458841751e+00 1.216972871742180162e+00 1.248030765999351477e+00 1.123683103830789287e+00 1.039460464448368482e+00 1.119648548095475427e+00 1.073351538039305941e+00 1.082036526184959158e+00 1.075617472874057734e+00 1.137039096430423779e+00 1.115234814734258784e+00 1.276065113728495071e+00 1.091421894883356725e+00 1.414395643669673630e+00 1.230863620884315557e+00 9.067251559210500744e-01 1.065497502958333342e+00 1.019919972559545585e+00 1.028815209171786815e+00 1.088283116684999330e+00 1.212539550631905882e+00 9.707268446374918147e-01 1.069978454026712988e+00 9.495696499134499424e-01 1.562071956470383771e+00 1.040471063252337069e+00 1.192139821542457456e+00 1.266542836137381611e+00 1.134273695171152951e+00 9.316554173929855187e-01 1.107858760427768319e+00 1.000842675846181695e+00 1.502338455705046316e+00 1.174521991613145078e+00 1.341499868075334057e+00 1.103610494742920389e+00 8.743063979561032095e-01 7.614604170217935675e-01 8.482724605232366821e-01 9.493466676052844111e-01 1.266115084730215390e+00 1.006964037644686893e+00 7.226935315223181888e-01 9.652180410604423999e-01 1.127067963086573199e+00 5.423853912877906192e-01 1.455424473053348766e+00 1.125734154720411606e+00 1.586113874003738600e+00 1.062013353437895047e+00 1.217780434982012050e+00 1.731215773916937595e+00 1.276839410229643201e+00 1.312771108346018067e+00 1.941076978409908449e+00 1.517889042255267551e+00 1.695716124399623270e+00 1.847795960351140243e+00 1.457811260287089850e+00 1.037910922458795682e+00 1.690815064812537516e+00 1.737524266184379274e+00 1.818298013153743176e+00 1.449399616842037108e+00 1.794610903736425733e+00 2.184446607103001536e+00 2.085317038989835670e+00 1.203343455367041459e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.309035578075579132e+00 1.263259841001847406e+00 1.159902874173360798e+00 1.323086107444366277e+00 1.278159096469414280e+00 1.058989529774822191e+00 1.099380608473353504e+00 1.046759893551197029e+00 1.070280117954368837e+00 1.026614413819175731e+00 1.415002288878222547e+00 1.006637727139520599e+00 1.009788638139088812e+00 1.150018063400842561e+00 1.117344521257548351e+00 1.106469911474037726e+00 9.997619793822623002e-01 1.118742200245690155e+00 1.051204841704526993e+00 1.319384900432367447e+00 1.170422089088736683e+00 1.211649216652102679e+00 1.249370371506976829e+00 1.225382922777568551e+00 1.238620083977276964e+00 1.024826924959741925e+00 1.172374785094007166e+00 1.074711247240104361e+00 1.244175899628871651e+00 1.077164719936373860e+00 8.298937519502009863e-01 1.372270579297612869e+00 9.047311917234144296e-01 1.352740136573610252e+00 1.103610494742920389e+00 8.803939462635939073e-01 1.475415099882532166e+00 9.147866070044402553e-01 1.173192974543889822e+00 1.081382085135724092e+00 8.620086310676231545e-01 8.744203251639414143e-01 8.422616569051818436e-01 1.361237247714985221e+00 1.093625220778773333e+00 1.189876543895436400e+00 7.706969408650452547e-01 8.980428689243723506e-01 1.333843477131654742e+00 9.319312789984618428e-01 8.130796958139692165e-01 1.265971315361301919e+00 1.346687607356976679e+00 1.001717084397319324e+00 1.161355679154064457e+00 1.492723258941281772e+00 1.240011791008772679e+00 1.100280697066654989e+00 1.650644347121815736e+00 1.233349359265875078e+00 1.617878975845610467e+00 1.402437578025948595e+00 2.175792869121246476e+00 1.565746635987165236e+00 2.024206703749114933e+00 2.177030099838273891e+00 2.429772092378333248e+00 9.886594256158778293e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.109414527605743439e+00 1.093442268189598332e+00 1.274792364574089953e+00 1.162334217570992312e+00 1.146463747552548540e+00 1.123986742539517802e+00 9.486428912834385940e-01 1.077395438142673578e+00 1.177868923813038649e+00 1.168775181653586737e+00 1.193320834464964841e+00 1.031468829336829485e+00 1.423593775932380678e+00 1.090905730923723782e+00 1.123506347660713889e+00 1.125072573980111068e+00 1.146863453304805214e+00 1.197021461003449527e+00 1.259075825079559285e+00 1.073963601987356409e+00 7.310900231714897446e-01 1.199871543504504645e+00 1.103986308109109249e+00 1.026783790989204137e+00 1.120905638493499668e+00 1.288098180035063267e+00 1.269520093922712034e+00 1.133352010681259570e+00 1.038094667814053462e+00 1.110876888767721393e+00 8.642728851834530213e-01 8.279029487551106126e-01 7.147804071117210833e-01 7.772572003155652220e-01 8.743063979561032095e-01 1.475415099882532166e+00 1.706084317227442693e+00 1.159787399835553456e+00 1.261018843121758826e+00 1.208161765852360903e+00 1.059376211814761604e+00 1.110622100285441727e+00 1.394904794214823607e+00 1.064578721688305141e+00 8.606005373680349901e-01 1.087671239126410505e+00 1.107067296850855698e+00 1.241618552882607363e+00 1.049634181215978623e+00 1.054204431602812964e+00 1.401537584849575913e+00 1.591190968451348109e+00 1.191620490164689850e+00 1.196098995586790448e+00 1.557013618774614860e+00 1.500955188594424561e+00 1.586900116141333639e+00 1.572179335713391746e+00 1.919082659659659074e+00 1.860226377236795292e+00 1.706157253803381790e+00 1.229380376827330812e+00 1.488913814040276007e+00 1.671266269222540846e+00 2.091388955315950593e+00 2.189035780479261728e+00 2.532665034916367297e+00 8.015350005206752781e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.034069531971014255e+00 1.235535319034200441e+00 1.118692597349241868e+00 1.094784566395899938e+00 9.212643483071067951e-01 1.180095203892479461e+00 1.344163938182808327e+00 1.277925530592890047e+00 1.041657017477697122e+00 1.186691559145108599e+00 1.049198026965326935e+00 1.236963888292772262e+00 1.173865234464064544e+00 1.164555382448865473e+00 9.717012283353131386e-01 1.051405780399427892e+00 1.099251128459723059e+00 1.057475918787107227e+00 9.553872721789704592e-01 1.209140388358696638e+00 1.288248164783131644e+00 1.254006176376287307e+00 1.005702437675564331e+00 9.964585610817029426e-01 1.096753687167935309e+00 1.060652931516106623e+00 1.344472646534871085e+00 1.136826226851863852e+00 1.033267056709137988e+00 8.384973622167375407e-01 1.092620982479221903e+00 1.157234676363857684e+00 9.459135615371488948e-01 1.117483758083825274e+00 7.614604170217935675e-01 9.147866070044402553e-01 1.159787399835553456e+00 1.293717259480728687e+00 1.008847326621781004e+00 8.250782961006324356e-01 1.817327963978341065e+00 1.247477747216664046e+00 1.074370958543370724e+00 1.093266930143902860e+00 1.237308734206612248e+00 1.114189289092704760e+00 1.372807335709241405e+00 1.277975524564001653e+00 1.131815648240346084e+00 1.389353445256373387e+00 1.196423230568313567e+00 1.235357142633630501e+00 1.868972834565138408e+00 1.086103558121394030e+00 9.094152882853311359e-01 1.120481299452608770e+00 1.711147003112275966e+00 1.569697827896338715e+00 1.677841534376819821e+00 2.057306089468428745e+00 1.583033314150728010e+00 1.988452700449076405e+00 1.507193595547122511e+00 2.063295246544334383e+00 2.134324166619268937e+00 2.048672564564380405e+00 2.856411410845107746e+00 4.882685506250581398e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.196153881048267476e+00 1.184896875514733106e+00 1.204796901864993108e+00 1.059788602572659055e+00 1.209357896020080814e+00 1.102995479095479237e+00 1.392995213325428860e+00 1.136211070000228585e+00 1.254680519910611247e+00 1.029248688339604145e+00 1.077245954286983221e+00 1.046706083672445775e+00 1.239904256454629206e+00 1.196477253268385832e+00 1.078203672348923448e+00 1.165397755839634231e+00 9.783279637474301405e-01 9.490570464194275635e-01 1.176340854489413390e+00 1.333793505687243641e+00 1.075639923935767905e+00 1.275496201572869026e+00 9.603084459787700755e-01 1.283810959303250288e+00 1.001717344785401309e+00 1.207261520042853586e+00 7.707800570156055908e-01 1.127400424712522220e+00 1.109361712816369305e+00 1.005164410625693838e+00 8.825389416937655662e-01 1.042544453965208229e+00 1.104660629145409745e+00 1.207673821963948235e+00 8.482724605232366821e-01 1.173192974543889822e+00 1.261018843121758826e+00 1.008847326621781004e+00 1.249209093232700019e+00 9.275564524478965289e-01 4.225078146564032466e-01 1.522627072874556342e+00 9.288651739594581125e-01 1.278802703984011080e+00 8.914464346927792882e-01 1.013990284118331919e+00 7.285217049466486960e-01 9.284830819596017193e-01 1.343080296222047609e+00 1.156224215146806733e+00 1.152877690593857807e+00 1.047106314543474914e+00 1.306938601912494669e+00 1.035671456080135000e+00 1.707692355711317944e+00 9.497359131860274584e-01 1.367513003019759532e+00 1.852053553944065456e+00 1.479048884709438072e+00 1.517107698556152684e+00 1.914787135178981359e+00 2.181158732667664690e+00 1.966268012150564237e+00 1.992393167788588437e+00 1.884177606983571396e+00 2.582076288599827851e+00 2.777761651016935840e+00 3.710499269121650956e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.109351973925422508e+00 1.137523934444231388e+00 1.148596203625921186e+00 1.163256638491369621e+00 8.721968884329236449e-01 1.019723658846478642e+00 1.157757141396856149e+00 1.151868557479436506e+00 1.269762286195156742e+00 1.074557295087704700e+00 1.086429482577732974e+00 1.151399905746863350e+00 1.443484307727928906e+00 1.184536362516407149e+00 1.194519722924564542e+00 1.221635689107323897e+00 1.168426667977812583e+00 1.127502503050272109e+00 1.215235748661220638e+00 1.286183954467517321e+00 1.219800266488328955e+00 1.182591035160029724e+00 1.240075473065479272e+00 1.048016286136623343e+00 1.126954733742137948e+00 1.195213001874910530e+00 8.861662930928381199e-01 9.158145013031980808e-01 1.445118735041662328e+00 1.145910531142489530e+00 9.384519950654733877e-01 1.132024317272481539e+00 9.525217400946592861e-01 9.142985562950041167e-01 9.493466676052844111e-01 1.081382085135724092e+00 1.208161765852360903e+00 8.250782961006324356e-01 9.275564524478965289e-01 1.399313374493510898e+00 1.830023867840193441e+00 1.457183487413423961e+00 1.081876544027511988e+00 1.266040201919025554e+00 9.344644556477609276e-01 1.417229111401105524e+00 1.202085048710641813e+00 1.654590210670130457e+00 9.497687865718050793e-01 1.589840348996495401e+00 1.014552822373607111e+00 1.313097792118510965e+00 1.352708725272028900e+00 1.503825273202403778e+00 1.127099678484062339e+00 1.755147353500568386e+00 1.538483146108254429e+00 1.454210678090102959e+00 1.239012853440398576e+00 1.605550827416157178e+00 1.637176008067100730e+00 1.845297491314582761e+00 2.111614458359464486e+00 1.972509004355005091e+00 2.534474781501356855e+00 2.870239510560986584e+00 2.798626748742703452e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.098599071062917432e+00 1.173122460911883547e+00 1.144484284041373812e+00 1.181819533980030812e+00 1.213543980502418851e+00 1.084878046684035313e+00 1.231650913739137598e+00 1.162091734561256695e+00 1.023175161713165471e+00 1.218394628675884883e+00 9.415119548694608209e-01 1.188997147187627057e+00 1.032869947209904105e+00 1.331373638571783147e+00 1.154789340626065197e+00 8.439685222084887251e-01 1.029436584493424123e+00 1.048568358041388482e+00 1.432880894170501351e+00 1.189305754928951409e+00 1.273311222593011438e+00 1.126429800762099642e+00 1.136785177086627741e+00 9.331724763711171100e-01 1.131903651889375695e+00 1.125052730177985794e+00 1.030159503389126652e+00 1.334583796284992685e+00 1.520582214536503773e+00 1.550455380717343123e+00 1.431658680933804106e+00 1.393376835795520075e+00 1.181116854023477103e+00 1.135277819949412459e+00 1.266115084730215390e+00 8.620086310676231545e-01 1.059376211814761604e+00 1.817327963978341065e+00 4.225078146564032466e-01 1.830023867840193441e+00 1.375419234197342133e+00 1.321790502573738646e+00 1.487644798984694594e+00 5.923602023230100100e-01 1.489790587826457680e+00 1.129724398902819171e+00 1.581071766685858027e+00 1.245659402624266887e+00 1.059932898610554508e+00 8.364305643492688791e-01 1.288923983637371373e+00 1.404805161748823084e+00 1.687762759051438133e+00 1.634663618272816032e+00 1.094988097208598798e+00 1.499026293631081641e+00 1.839570539287054274e+00 1.587605119744428750e+00 1.952876734844914086e+00 2.167475075045972588e+00 1.390910680495524243e+00 2.394210947421335334e+00 2.564317005497907420e+00 2.138406897252991268e+00 2.594092402640566952e+00 2.538218218381136371e+00 2.440031823514697162e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.024481896220973631e+00 1.209075755319429346e+00 1.142162200543261230e+00 1.266786270059043096e+00 1.202671489277830741e+00 1.005672348585251452e+00 1.261884212952105733e+00 1.230527012762195005e+00 1.374478422080075202e+00 1.138955095650792559e+00 1.030786662934532139e+00 1.238859243871548887e+00 1.162383908781684960e+00 9.255684586709723716e-01 9.053330966552768366e-01 1.138605557020848202e+00 9.539659305673537926e-01 1.205621703607235640e+00 1.086093723374732756e+00 1.162639495712259885e+00 1.045676309695428907e+00 1.036445144121771467e+00 1.187457591739762064e+00 1.024899784007571757e+00 1.061870513093864821e+00 1.022743509051986743e+00 8.202796936864327204e-01 8.550315147430452845e-01 1.228814953705845703e+00 9.702337596820292953e-01 1.264282765218784688e+00 1.032979825903814541e+00 9.729121136964891114e-01 7.273416002393386925e-01 1.006964037644686893e+00 8.744203251639414143e-01 1.110622100285441727e+00 1.247477747216664046e+00 1.522627072874556342e+00 1.457183487413423961e+00 1.321790502573738646e+00 1.270252799476936367e+00 7.458992869161122918e-01 1.075275667962609649e+00 1.014122549400983120e+00 1.357094389712793392e+00 1.105035980364462933e+00 1.056255982909828139e+00 1.309635308180496782e+00 1.096114699083216903e+00 5.829024815214254307e-01 1.747098486319049515e+00 1.351629579553691007e+00 1.256741387214995065e+00 2.185532876365563038e+00 1.944780327892465355e+00 1.202134032186607859e+00 1.671008140926835139e+00 1.812017546051283734e+00 1.606857504784976021e+00 2.524836079719386284e+00 1.624135542798076592e+00 2.047291339611800876e+00 2.447901770235899832e+00 2.935619358270344925e+00 3.384031308893977297e+00 1.864748217395821195e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.212347024263497497e+00 1.134522135170865642e+00 1.129398394332440159e+00 1.203862207908024784e+00 1.245685104830394518e+00 1.082649738229000791e+00 1.305818893462879604e+00 1.213394869891863292e+00 1.149601743487872252e+00 1.008409579090022046e+00 1.085026685415804160e+00 1.385479118901765005e+00 1.054513908089288465e+00 1.069680207062756461e+00 1.068949249285585879e+00 1.091428428407524853e+00 1.046003795835269701e+00 1.278532159309259120e+00 9.813153694571343788e-01 8.697779294933531968e-01 1.365229716227308820e+00 1.363728645040687582e+00 1.150514466654557699e+00 8.550954000323071069e-01 1.226794575308481905e+00 7.864482715017797609e-01 1.552979077785720197e+00 9.558813856985253210e-01 1.251365778662010708e+00 1.380230247875691596e+00 1.160899875315767105e+00 9.472996519368602764e-01 1.309227412224760911e+00 1.131021176966874320e+00 7.226935315223181888e-01 8.422616569051818436e-01 1.394904794214823607e+00 1.074370958543370724e+00 9.288651739594581125e-01 1.081876544027511988e+00 1.487644798984694594e+00 7.458992869161122918e-01 2.007482031300040326e+00 1.157580718994527080e+00 1.412848728110426721e+00 1.314873675232409500e+00 1.487023726498710507e+00 1.288719233643351503e+00 2.114818497372728867e+00 8.653442133417892368e-01 1.490359307465300098e+00 1.624350601357736235e+00 1.236824499016549561e+00 1.014702305029275387e+00 1.655688554532357415e+00 1.628386710419821082e+00 1.522528505207725980e+00 1.329630954111626684e+00 1.672041587081847469e+00 2.050194412590601534e+00 2.558207187882724831e+00 1.748452090175178109e+00 2.367256670643525851e+00 3.448627593239604217e+00 3.009829606225535414e+00 3.402651221385260882e+00 1.178043347785722839e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.207968258314837007e+00 1.261869162262937438e+00 1.075116237755559645e+00 1.292029801690797175e+00 1.217688858260459028e+00 1.172442135032173205e+00 1.189477394139668354e+00 1.257391691852465687e+00 1.285644718106638384e+00 1.247699552016436231e+00 1.229577122661751121e+00 1.304437732407284667e+00 1.087368110249279374e+00 1.013939316529927304e+00 1.103746185753406106e+00 1.349835816266898414e+00 1.025695362153784762e+00 9.264831602095201513e-01 9.560821452100195517e-01 1.144122028220948328e+00 1.121142097029325768e+00 1.110171057766624614e+00 1.196766304503850353e+00 1.291167717823571648e+00 8.227902173883976378e-01 1.216426019931527547e+00 8.676117224331951761e-01 1.044744730589746373e+00 1.273374724504193756e+00 1.252667205122746763e+00 1.059112431719546832e+00 9.220493662475254260e-01 8.437608824871917212e-01 1.239445317604408681e+00 9.652180410604423999e-01 1.361237247714985221e+00 1.064578721688305141e+00 1.093266930143902860e+00 1.278802703984011080e+00 1.266040201919025554e+00 5.923602023230100100e-01 1.075275667962609649e+00 1.157580718994527080e+00 1.524393172578792477e+00 7.841988143252671684e-01 1.635332837175165421e+00 9.079064460110894963e-01 1.157104543859179158e+00 1.036154791333937952e+00 9.606150928365683184e-01 8.780151698069956767e-01 1.043949209423472579e+00 1.554713621489579589e+00 1.376731770457831017e+00 8.867414235472130812e-01 1.341402548416236851e+00 1.549306644517793874e+00 1.512194825632565909e+00 1.346980738129032407e+00 2.216643927221152222e+00 2.494734082067874503e+00 1.927470739858140769e+00 2.699620163201107648e+00 3.145111089327497389e+00 3.700842621669710564e+00 4.045852292478311796e+00 5.382199891444189310e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.001910011165194403e+00 1.038175909539465591e+00 1.048936744468111915e+00 1.173417973310135309e+00 9.225144943591793156e-01 1.439398337783117876e+00 1.051083393070863847e+00 1.324768258748506788e+00 1.125138114812750167e+00 1.121752469629588189e+00 1.171481714554427178e+00 1.031423142619005695e+00 1.160465068521042920e+00 1.434411781915332584e+00 1.161666515852482595e+00 9.668870145913579517e-01 1.350656344726166802e+00 1.357166569361694997e+00 1.242352976050279612e+00 8.347394820934861404e-01 1.080366992943627258e+00 1.451568986452257182e+00 1.251388957799641322e+00 1.164791318489229344e+00 9.900644501759886529e-01 1.056673388477987974e+00 1.022836094573857935e+00 1.325096233714486038e+00 1.338207344193147907e+00 8.950192941947701097e-01 1.306225795297956793e+00 1.581110072235928810e+00 1.298368891008869097e+00 1.085458712470123599e+00 1.127067963086573199e+00 1.093625220778773333e+00 8.606005373680349901e-01 1.237308734206612248e+00 8.914464346927792882e-01 9.344644556477609276e-01 1.489790587826457680e+00 1.014122549400983120e+00 1.412848728110426721e+00 7.841988143252671684e-01 9.861331061602042203e-01 7.010582391116703116e-01 1.641187916019711812e+00 8.002849435978686143e-01 1.428254198322499224e+00 1.509971591411086944e+00 1.279761016556097752e+00 9.845776903924037260e-01 1.536117407990893247e+00 1.541890646928617770e+00 1.003572758009174448e+00 1.190695766405655664e+00 1.607313860094444991e+00 1.426193224151620864e+00 2.407026691895018278e+00 2.398016938793114061e+00 2.199406505251001676e+00 2.423802067783378256e+00 3.172816435298865034e+00 2.935018609945981627e+00 3.827369223444332835e+00 4.028728879244502181e+00 5.768299108102784706e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.332642239438602161e+00 1.132886454788555319e+00 1.143416446742384629e+00 1.293654996407967994e+00 1.177818439630461400e+00 1.160182655506783345e+00 1.126596641192020076e+00 1.251681965364627613e+00 1.143128311553234244e+00 1.250936901280174762e+00 1.332520979893467183e+00 1.060128680667067114e+00 1.366036076077917993e+00 1.007749897833995378e+00 1.132591304629848805e+00 1.154791472137399300e+00 1.349475615049964716e+00 1.141938181973219280e+00 1.048454741799764944e+00 1.204228728872944076e+00 1.490345107987017581e+00 1.055628225828719513e+00 1.144312232310568556e+00 1.415245712481309592e+00 1.065291172786914098e+00 1.339293848841535794e+00 9.639944647766077734e-01 1.120777365938364412e+00 1.053807068857179230e+00 1.140220806454271596e+00 1.310989263346967526e+00 1.168998632874991284e+00 1.191008764412718302e+00 1.044723065112642235e+00 5.423853912877906192e-01 1.189876543895436400e+00 1.087671239126410505e+00 1.114189289092704760e+00 1.013990284118331919e+00 1.417229111401105524e+00 1.129724398902819171e+00 1.357094389712793392e+00 1.314873675232409500e+00 1.635332837175165421e+00 7.010582391116703116e-01 1.913832303077579233e+00 1.217475624789314370e+00 6.620342977205549984e-01 8.550479096992853467e-01 1.459910538272801039e+00 1.969456226934028553e+00 1.586558928259018231e+00 1.350172296215502499e+00 1.292309538764651267e+00 1.712295298021951018e+00 2.116212993734641223e+00 1.994471302199086526e+00 1.963772368783851086e+00 1.445008985292938863e+00 2.238082848033651207e+00 2.269029790649955469e+00 3.393222383551353971e+00 3.118864512624061280e+00 3.764674325413281952e+00 3.888034604661406934e+00 2.927175274321237808e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.197379777047956839e+00 1.182404636997120395e+00 1.234646990216980766e+00 1.274923518787979937e+00 1.264212354854621800e+00 1.291233632745905746e+00 9.009682329414349100e-01 1.224526932913197808e+00 9.738100577354882326e-01 1.298709306397337393e+00 1.411082684307910284e+00 1.266066069185564302e+00 1.249794261429809206e+00 1.351346380296337690e+00 1.047989460073898815e+00 1.343296527256152118e+00 1.162226439801621103e+00 1.269922515120575968e+00 1.275941969722192093e+00 1.249274532854165676e+00 1.144344596423006122e+00 1.267303387280105165e+00 9.374562320640889013e-01 1.164646064524587965e+00 1.022328812723358071e+00 1.258317234352811287e+00 1.082686938716742153e+00 9.440803808885467330e-01 9.931474433277375224e-01 9.533121831587710870e-01 9.785362933005318231e-01 1.327134777972760915e+00 1.357717316261853879e+00 9.666847665477946716e-01 1.455424473053348766e+00 7.706969408650452547e-01 1.107067296850855698e+00 1.372807335709241405e+00 7.285217049466486960e-01 1.202085048710641813e+00 1.581071766685858027e+00 1.105035980364462933e+00 1.487023726498710507e+00 9.079064460110894963e-01 1.641187916019711812e+00 1.217475624789314370e+00 8.261242921848930276e-01 1.516140274245738162e+00 1.218413948545563175e+00 1.223719088972545777e+00 1.481643755183216449e+00 1.519860210868861694e+00 1.778440455114657315e+00 1.127447004810323339e+00 1.452358380065130294e+00 1.809318565825488667e+00 2.114622922295901652e+00 2.520215531838122303e+00 1.703005318825576264e+00 2.420368401866310304e+00 2.783234670073216677e+00 2.212547396567648317e+00 3.219831868080096360e+00 4.735536839423529543e+00 4.180318895755942954e+00 2.034193664276160440e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.287588841325460365e+00 1.185630060267820474e+00 1.403276868026874569e+00 1.022861945876269552e+00 1.444531044965832400e+00 1.282759694971952635e+00 1.336159373047356880e+00 1.273725980693014792e+00 1.263662485598859853e+00 1.207302822510530449e+00 1.005701784694557954e+00 1.276187353874864483e+00 1.353907367295990705e+00 1.460806689503101774e+00 1.424679377886734377e+00 1.160354570131417518e+00 1.077257564668971712e+00 1.053386953867830877e+00 7.332488893480921810e-01 1.321801356235049685e+00 1.600891378645015406e+00 1.348296750604968341e+00 1.129596021767752090e+00 1.093704244979115447e+00 1.358208997335602186e+00 9.622167103139678268e-01 1.138382853339106271e+00 1.403741894989223749e+00 1.377127414261727134e+00 1.098758231636954408e+00 1.405844989945784329e+00 1.026505308350577961e+00 1.235983920491659838e+00 8.377709308742826710e-01 1.125734154720411606e+00 8.980428689243723506e-01 1.241618552882607363e+00 1.277975524564001653e+00 9.284830819596017193e-01 1.654590210670130457e+00 1.245659402624266887e+00 1.056255982909828139e+00 1.288719233643351503e+00 1.157104543859179158e+00 8.002849435978686143e-01 6.620342977205549984e-01 1.516140274245738162e+00 1.374068388242511540e+00 1.863406507074238716e+00 1.871520033008652772e+00 1.510654961349458425e+00 1.743322175131113871e+00 1.565999919887919978e+00 1.053729315824031287e+00 1.480796166202515529e+00 1.669055707626408536e+00 1.724822500716742590e+00 2.126534407254349279e+00 2.130976076462597124e+00 2.975828512837299211e+00 2.716977037150771768e+00 2.971145856942787766e+00 3.421590661380661480e+00 4.349120268403641631e+00 5.000947650676320855e+00 9.008387198965612797e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.074162238799246216e+00 1.297097830298735266e+00 1.385950621418931661e+00 1.133921423470348300e+00 1.251439828693710288e+00 1.139374452725072207e+00 1.232651155717830571e+00 8.860607391575294756e-01 9.059701257772828642e-01 1.140124138199134496e+00 1.154586987885509730e+00 1.076102103170962332e+00 9.710061592863805657e-01 1.252082323278733922e+00 1.048822399667099559e+00 8.647956689137822339e-01 1.402458583823094962e+00 9.296736076731952902e-01 1.564118458715511251e+00 1.067755719841799067e+00 9.251746859711180715e-01 1.102878814836665722e+00 1.406553813218364146e+00 1.356066823961830092e+00 1.109626990349157349e+00 9.573757570368247594e-01 1.140576269224299333e+00 1.118878500506163665e+00 1.422898990140496478e+00 9.169550271040912692e-01 1.265142528911119335e+00 1.108833407471429444e+00 1.379229455741199706e+00 1.425720336240005048e+00 1.586113874003738600e+00 1.333843477131654742e+00 1.049634181215978623e+00 1.131815648240346084e+00 1.343080296222047609e+00 9.497687865718050793e-01 1.059932898610554508e+00 1.309635308180496782e+00 2.114818497372728867e+00 1.036154791333937952e+00 1.428254198322499224e+00 8.550479096992853467e-01 1.218413948545563175e+00 1.863406507074238716e+00 2.200389186349255954e+00 1.657477485582281806e+00 1.101786770306826924e+00 1.501054136488339852e+00 1.447728097228825117e+00 2.375459150679157361e+00 1.836016055271681324e+00 1.361471133218187246e+00 1.514827853351586651e+00 2.288764602485029442e+00 2.691092940993686788e+00 2.549781161934800533e+00 2.932049239250687833e+00 3.695247368530878873e+00 3.583088563813733529e+00 4.607917849878962357e+00 4.991010795823125790e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.266893842476499721e+00 1.075282058779455818e+00 1.135003349137540418e+00 9.951192280028464676e-01 8.417695421663659028e-01 1.296135044320896323e+00 1.312299384239730582e+00 1.020789175631967138e+00 1.137393554131078455e+00 1.279804675917432411e+00 1.246585283434869185e+00 1.156899401252341253e+00 1.024822224740696841e+00 1.326440036451987714e+00 1.275155245058142262e+00 1.519981937665215499e+00 1.386206903958342895e+00 1.115911100883342222e+00 1.129105106531139491e+00 1.246982411527892465e+00 1.238937363692411031e+00 1.049381904935566379e+00 1.142165305009143594e+00 6.809856619545899825e-01 1.442240356946710378e+00 1.405333979387912491e+00 9.307532762900473378e-01 1.082129870494735302e+00 8.826760063346905660e-01 1.271784745566530095e+00 1.082406519902395559e+00 1.452601851366033037e+00 9.234898726163460747e-01 8.182446383178461069e-01 1.062013353437895047e+00 9.319312789984618428e-01 1.054204431602812964e+00 1.389353445256373387e+00 1.156224215146806733e+00 1.589840348996495401e+00 8.364305643492688791e-01 1.096114699083216903e+00 8.653442133417892368e-01 9.606150928365683184e-01 1.509971591411086944e+00 1.459910538272801039e+00 1.223719088972545777e+00 1.871520033008652772e+00 1.657477485582281806e+00 2.034626450328064440e+00 1.291014783398448884e+00 1.206071944579631738e+00 1.881688085778499220e+00 1.491126389646951322e+00 1.741565301527060905e+00 2.734798327991086353e+00 1.879405648437401322e+00 2.758476234328666621e+00 2.784713669410698866e+00 2.711523447964226285e+00 3.508716675323513723e+00 3.996824438923752165e+00 4.462375376351222833e+00 5.928405864353047505e+00 2.535857888201062948e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.289927191923991412e-01 1.082479134787259767e+00 1.387956338669422474e+00 1.124537531846461880e+00 1.115278310400999118e+00 1.175952615991513905e+00 1.049269768150081328e+00 1.239670405041245482e+00 1.280867612911395614e+00 1.276100465565709996e+00 1.228523998321415567e+00 1.305333938641276781e+00 1.335005451202942561e+00 1.356954115510246694e+00 1.308318535053925258e+00 1.259704992258262823e+00 1.092379704130723050e+00 1.339759064409177691e+00 1.248210669421062402e+00 1.094168416431071211e+00 1.403808452142811358e+00 1.278865646800833478e+00 1.078919499780697455e+00 1.261027201586997215e+00 1.143916136279963691e+00 6.268823558683618291e-01 1.213616066465830423e+00 1.161997632266074110e+00 9.639422970280863145e-01 1.574197755801228782e+00 1.313898356606904461e+00 6.759188354066095750e-01 1.534694940225155069e+00 1.172822248832347425e+00 1.217780434982012050e+00 8.130796958139692165e-01 1.401537584849575913e+00 1.196423230568313567e+00 1.152877690593857807e+00 1.014552822373607111e+00 1.288923983637371373e+00 5.829024815214254307e-01 1.490359307465300098e+00 8.780151698069956767e-01 1.279761016556097752e+00 1.969456226934028553e+00 1.481643755183216449e+00 1.510654961349458425e+00 1.101786770306826924e+00 1.291014783398448884e+00 2.022865627863018823e+00 1.703656618970182057e+00 1.620390654333796698e+00 1.288569133578962633e+00 1.838673096539240825e+00 1.545233613575642595e+00 2.766330730938038052e+00 3.300590665735230189e+00 3.348317716442921199e+00 3.304492073924550688e+00 3.123715356676844301e+00 4.326849594400149712e+00 5.454176372916210269e+00 6.140069408840239440e+00 8.820412368829932959e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.183185680218591163e+00 1.224744568918543441e+00 1.082191679103987614e+00 1.213623413201874390e+00 1.503770488442608855e+00 1.281677062536538569e+00 1.116696400307036097e+00 1.265789311628670033e+00 1.061560281905070680e+00 1.229785412967386193e+00 1.260211665001347292e+00 1.306890073658440565e+00 9.879830621312903904e-01 1.216858884673783558e+00 1.405859677880574976e+00 1.179886835331065642e+00 1.190590497708262419e+00 1.311714596998912796e+00 1.307081247461363782e+00 1.165436842450125798e+00 1.162813953810116763e+00 1.647268440638091302e+00 8.819401115938806379e-01 1.233436175268969315e+00 9.974082651739890615e-01 8.841961007268119843e-01 1.206015483344870631e+00 9.498505881693478647e-01 7.765347800529213140e-01 1.239135860473680850e+00 1.483168610110737529e+00 1.052410804955921098e+00 1.059359088797048987e+00 1.444995509606210593e+00 1.731215773916937595e+00 1.265971315361301919e+00 1.591190968451348109e+00 1.235357142633630501e+00 1.047106314543474914e+00 1.313097792118510965e+00 1.404805161748823084e+00 1.747098486319049515e+00 1.624350601357736235e+00 1.043949209423472579e+00 9.845776903924037260e-01 1.586558928259018231e+00 1.519860210868861694e+00 1.743322175131113871e+00 1.501054136488339852e+00 1.206071944579631738e+00 1.703656618970182057e+00 2.184499393547191914e+00 2.044926010059302524e+00 2.052611519803394735e+00 2.337976278395334173e+00 2.872976096313669903e+00 2.723260758750931210e+00 2.598072724520945620e+00 3.293315342257128631e+00 3.601583630567414041e+00 4.970649011260455552e+00 5.026110296541673961e+00 5.735955862547062800e+00 4.156580480734535676e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.189971491930548853e+00 1.281317647893023048e+00 1.267547364404251864e+00 1.237316851890330360e+00 1.087760961372993940e+00 1.198707443671815920e+00 1.225106337901864295e+00 9.561620309533082063e-01 1.138525110289474229e+00 1.183604592892272045e+00 1.219910265113803849e+00 1.112172223761000778e+00 1.192379216319394031e+00 1.099281544019547141e+00 1.196396021181557412e+00 1.423984472997901651e+00 1.261331239793267889e+00 1.032030534902918628e+00 1.044232776366470272e+00 1.314704436173447011e+00 1.171850303869264032e+00 1.294002921684578755e+00 1.111906598573066729e+00 1.079652819357248106e+00 1.242887365548030809e+00 1.265495554071675466e+00 1.158756595624027330e+00 1.000788564765572985e+00 1.049563550358352915e+00 1.297862072174117865e+00 1.001044419039475164e+00 1.029949956941186295e+00 1.138764245552654764e+00 1.276997064249939084e+00 1.276839410229643201e+00 1.346687607356976679e+00 1.191620490164689850e+00 1.868972834565138408e+00 1.306938601912494669e+00 1.352708725272028900e+00 1.687762759051438133e+00 1.351629579553691007e+00 1.236824499016549561e+00 1.554713621489579589e+00 1.536117407990893247e+00 1.350172296215502499e+00 1.778440455114657315e+00 1.565999919887919978e+00 1.447728097228825117e+00 1.881688085778499220e+00 1.620390654333796698e+00 2.044926010059302524e+00 1.582041599406755372e+00 2.022594524015665751e+00 2.558100220375483680e+00 2.613537246748820486e+00 2.648586495355134574e+00 4.166841883911311051e+00 4.090329914720471471e+00 3.900873254002825696e+00 4.925407287000544088e+00 6.125449594256261676e+00 6.390113808119459726e+00 1.485656712318166983e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.319207565394115544e+00 1.222483307851128576e+00 1.277542771293787016e+00 1.295448936417012753e+00 1.016354916185565394e+00 1.091962487685285144e+00 1.197652324142598701e+00 9.706255889910405665e-01 1.352013048110134896e+00 1.230836043098399557e+00 1.324352703328019132e+00 9.490108767621827646e-01 1.208166948642470651e+00 1.110987926862637476e+00 1.350778302482694260e+00 1.421620564198719183e+00 1.177588729392115230e+00 1.248431983603254025e+00 9.498176443607364572e-01 1.206324170616422276e+00 1.422511297936153385e+00 1.347288858392876820e+00 1.195386325613999157e+00 1.463959816108260981e+00 1.444541477844798916e+00 1.510569597088455618e+00 1.423718544991304347e+00 1.028951881450842043e+00 1.129492177973989486e+00 1.649851478625602885e+00 8.599489633124730581e-01 1.092963920160100688e+00 1.268377882578724414e+00 1.209336215451774166e+00 1.312771108346018067e+00 1.001717084397319324e+00 1.196098995586790448e+00 1.086103558121394030e+00 1.035671456080135000e+00 1.503825273202403778e+00 1.634663618272816032e+00 1.256741387214995065e+00 1.014702305029275387e+00 1.376731770457831017e+00 1.541890646928617770e+00 1.292309538764651267e+00 1.127447004810323339e+00 1.053729315824031287e+00 2.375459150679157361e+00 1.491126389646951322e+00 1.288569133578962633e+00 2.052611519803394735e+00 2.022594524015665751e+00 2.137048530999888118e+00 2.532677369746739071e+00 2.155698024204142804e+00 3.366901950406814947e+00 3.459212391987897650e+00 4.577898559923601951e+00 4.209935082626117264e+00 5.455147334119451408e+00 7.855759761946459641e+00 5.312287471046723830e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.271794908882997177e+00 1.099484548842832421e+00 1.245401584858513599e+00 1.053318948476472672e+00 9.835352050443080252e-01 1.448685569644600823e+00 1.330232735942278532e+00 1.014771661725114349e+00 1.334022589198522013e+00 1.328124937062851396e+00 1.156071987209890573e+00 1.197206841450239700e+00 1.190142706519893068e+00 9.159398856790165189e-01 7.164911863066872888e-01 1.268249012224371253e+00 1.238326621718024656e+00 1.236113743542670118e+00 1.006021126790037412e+00 1.243173301216856652e+00 1.029294023563535943e+00 1.485312169221825407e+00 8.323657716026697795e-01 1.113548671924707412e+00 1.524976302477361934e+00 8.602884306112908996e-01 1.110319824666760047e+00 1.152590095047537844e+00 1.070874802528992698e+00 1.068727861769846355e+00 1.146869706839897862e+00 1.501800370397399886e+00 1.307122544518637852e+00 1.019681471288207186e+00 1.941076978409908449e+00 1.161355679154064457e+00 1.557013618774614860e+00 9.094152882853311359e-01 1.707692355711317944e+00 1.127099678484062339e+00 1.094988097208598798e+00 2.185532876365563038e+00 1.655688554532357415e+00 8.867414235472130812e-01 1.003572758009174448e+00 1.712295298021951018e+00 1.452358380065130294e+00 1.480796166202515529e+00 1.836016055271681324e+00 1.741565301527060905e+00 1.838673096539240825e+00 2.337976278395334173e+00 2.558100220375483680e+00 2.532677369746739071e+00 3.631362937568024751e+00 3.433300403345536989e+00 3.965427926946577752e+00 5.194538918266199623e+00 3.901206342687147721e+00 4.922567858529749429e+00 6.593449977665800432e+00 6.894017265221074275e+00 1.913438417223182642e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.199989409736373913e+00 1.141429596009794434e+00 1.467060838255763056e+00 1.122565987176899149e+00 1.307104271721882816e+00 1.277592339815893485e+00 9.762456077248188313e-01 1.302881367933377721e+00 1.332156526764452842e+00 1.195101091075454924e+00 1.371629520354502807e+00 1.140348622965410952e+00 1.368605175094035786e+00 1.477264275565211449e+00 1.347993309765920245e+00 1.284203010458617955e+00 1.101915820760812625e+00 1.279529843326028038e+00 1.742011759749432676e+00 1.302891465526835102e+00 1.859574246251329388e+00 1.149299209134726718e+00 1.036944368980880382e+00 1.502306607381939996e+00 1.421607447599735119e+00 1.458135850798861544e+00 9.880099155245448683e-01 1.189723612864184599e+00 1.532942259490564174e+00 1.080681379297869560e+00 1.391636671225609856e+00 1.145456567026339467e+00 1.163133365826988452e+00 1.209808059437182282e+00 1.517889042255267551e+00 1.492723258941281772e+00 1.500955188594424561e+00 1.120481299452608770e+00 9.497359131860274584e-01 1.755147353500568386e+00 1.499026293631081641e+00 1.944780327892465355e+00 1.628386710419821082e+00 1.341402548416236851e+00 1.190695766405655664e+00 2.116212993734641223e+00 1.809318565825488667e+00 1.669055707626408536e+00 1.361471133218187246e+00 2.734798327991086353e+00 1.545233613575642595e+00 2.872976096313669903e+00 2.613537246748820486e+00 2.155698024204142804e+00 3.433300403345536989e+00 3.953655030720717001e+00 4.940049555948951898e+00 4.169153344226889324e+00 5.731945122556957095e+00 7.127285275346086912e+00 6.670003701470817781e+00 3.827083964138362937e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.178079490737664381e+00 1.270667755900240170e+00 1.201955793883281443e+00 1.134168815504203787e+00 1.249762814172795444e+00 1.288164581314753310e+00 1.162085339545135154e+00 1.443728511027449812e+00 1.087703062428969192e+00 1.290608467593444608e+00 1.234370246019134587e+00 1.222642039814746839e+00 1.151671369247879273e+00 1.066881290060688103e+00 1.180312848325267838e+00 1.031527213836642920e+00 1.557787062556997837e+00 1.278205669916685050e+00 1.543935399184999557e+00 1.279102716851565846e+00 1.280659749951676085e+00 1.184730554126851576e+00 1.250699715016426072e+00 1.098312549284619966e+00 1.173615724492657941e+00 1.180997881670422078e+00 1.454955612941882803e+00 1.288828834373081822e+00 1.504953145177042373e+00 1.400453785157350195e+00 1.047441140581337304e+00 1.077686401430881125e+00 1.936259079443575226e+00 1.187718867307130388e+00 1.695716124399623270e+00 1.240011791008772679e+00 1.586900116141333639e+00 1.711147003112275966e+00 1.367513003019759532e+00 1.538483146108254429e+00 1.839570539287054274e+00 1.202134032186607859e+00 1.522528505207725980e+00 1.549306644517793874e+00 1.607313860094444991e+00 1.994471302199086526e+00 2.114622922295901652e+00 1.724822500716742590e+00 1.514827853351586651e+00 1.879405648437401322e+00 2.766330730938038052e+00 2.723260758750931210e+00 2.648586495355134574e+00 3.366901950406814947e+00 3.965427926946577752e+00 4.940049555948951898e+00 3.290971014122120675e+00 5.160778420833959323e+00 6.261349531906896360e+00 7.944683290703022038e+00 6.730114922559829793e+00 1.105061008917558735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.082452700224739717e+00 1.079355096873885200e+00 9.794112594218934431e-01 1.165264353012402054e+00 1.249633999202937495e+00 1.439577156969178651e+00 1.440120752818894623e+00 1.340184730569180527e+00 1.303778754961555597e+00 1.138478937404486357e+00 1.311447543286480055e+00 1.331835735084435202e+00 1.248982706678844368e+00 1.027623753408039908e+00 1.120804312128963254e+00 1.000930366858498788e+00 1.111456217463681506e+00 1.064185563459835171e+00 1.220204244875402688e+00 1.214989125350859345e+00 1.343766774546373277e+00 1.014343620160599757e+00 1.225223198098951638e+00 1.418591446849181814e+00 1.368737749093219325e+00 1.029532282495586593e+00 8.541978119049796758e-01 1.324164689818285501e+00 1.211897840978704455e+00 1.308045513568624862e+00 1.029369347219789121e+00 1.251655101468883036e+00 1.326230365067286421e+00 1.474508127147066139e+00 1.847795960351140243e+00 1.100280697066654989e+00 1.572179335713391746e+00 1.569697827896338715e+00 1.852053553944065456e+00 1.454210678090102959e+00 1.587605119744428750e+00 1.671008140926835139e+00 1.329630954111626684e+00 1.512194825632565909e+00 1.426193224151620864e+00 1.963772368783851086e+00 2.520215531838122303e+00 2.126534407254349279e+00 2.288764602485029442e+00 2.758476234328666621e+00 3.300590665735230189e+00 2.598072724520945620e+00 4.166841883911311051e+00 3.459212391987897650e+00 5.194538918266199623e+00 4.169153344226889324e+00 5.160778420833959323e+00 6.216456383837643429e+00 7.817337260325907700e+00 7.263878715326732127e+00 1.058998101830288974e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.235916110038937310e+00 1.355159458389728178e+00 1.043094337568370777e+00 1.145666185753091426e+00 1.194801706203605818e+00 1.396049018579513579e+00 1.173141673174797672e+00 1.182173582563564418e+00 1.196886133940600949e+00 1.073747638379517699e+00 1.129655032344664800e+00 1.199807674587834105e+00 1.405295655360233598e+00 1.205212459896919830e+00 1.292946893596911062e+00 1.276174865900274513e+00 1.445435953355292291e+00 1.270614163849434375e+00 1.412958874311565083e+00 1.038072787420470711e+00 1.221890755237940107e+00 1.342375567256842928e+00 1.304310744818421020e+00 1.407195307348510616e+00 1.248225492278219662e+00 1.146314061341618284e+00 1.141309287259080874e+00 1.400648816768833571e+00 1.488955241226656900e+00 1.553514208949272390e+00 1.083616317986000110e+00 1.329311179828014833e+00 1.635692858843247999e+00 1.630441838366673890e+00 1.457811260287089850e+00 1.650644347121815736e+00 1.919082659659659074e+00 1.677841534376819821e+00 1.479048884709438072e+00 1.239012853440398576e+00 1.952876734844914086e+00 1.812017546051283734e+00 1.672041587081847469e+00 1.346980738129032407e+00 2.407026691895018278e+00 1.445008985292938863e+00 1.703005318825576264e+00 2.130976076462597124e+00 2.691092940993686788e+00 2.784713669410698866e+00 3.348317716442921199e+00 3.293315342257128631e+00 4.090329914720471471e+00 4.577898559923601951e+00 3.901206342687147721e+00 5.731945122556957095e+00 6.261349531906896360e+00 7.817337260325907700e+00 7.688597373377398014e+00 1.734298448668417203e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.193001061099840943e+00 1.296757116387387665e+00 1.142382212511538375e+00 1.305718235788804860e+00 1.155112590910345016e+00 1.160208288657238018e+00 1.361161595342591735e+00 1.172419403836266083e+00 1.307741608322844584e+00 1.327560483081543286e+00 1.274958822772819023e+00 1.214945896636413725e+00 1.103874133538198299e+00 1.459079967610383388e+00 1.459938508428211490e+00 1.157521475571731351e+00 1.420299157899299836e+00 1.038652817942198103e+00 1.519284093843472183e+00 1.157747996354383080e+00 1.582321115521929666e+00 1.376917509935082551e+00 1.468741872154875505e+00 1.267677463159316176e+00 1.334761989383858038e+00 1.325249001959637241e+00 1.690978469875270784e+00 1.423653127317596301e+00 1.437739404924039066e+00 1.535793863668884152e+00 1.418120536906573692e+00 1.498503611712977301e+00 1.546002581925908892e+00 1.207841763778014110e+00 1.037910922458795682e+00 1.233349359265875078e+00 1.860226377236795292e+00 2.057306089468428745e+00 1.517107698556152684e+00 1.605550827416157178e+00 2.167475075045972588e+00 1.606857504784976021e+00 2.050194412590601534e+00 2.216643927221152222e+00 2.398016938793114061e+00 2.238082848033651207e+00 2.420368401866310304e+00 2.975828512837299211e+00 2.549781161934800533e+00 2.711523447964226285e+00 3.304492073924550688e+00 3.601583630567414041e+00 3.900873254002825696e+00 4.209935082626117264e+00 4.922567858529749429e+00 7.127285275346086912e+00 7.944683290703022038e+00 7.263878715326732127e+00 1.734298448668417203e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.166749901660952604e+00 1.148764952664113270e+00 1.313010265737124094e+00 1.333370614663542009e+00 1.390556433639485778e+00 1.526802464302238427e+00 1.316815655465169987e+00 1.196943059913785801e+00 1.314492486836340346e+00 1.350765848072691400e+00 1.099866149312402674e+00 1.268485141500487412e+00 1.276615067457370634e+00 1.248759897405941510e+00 1.364704858813975630e+00 1.390846846764929978e+00 1.136045956805848522e+00 1.172587821026716437e+00 1.230570581847129752e+00 1.132044229333300844e+00 1.507030473778672608e+00 1.402128083837063111e+00 1.303237625819285705e+00 1.274221520888428660e+00 1.310192919168384762e+00 1.378024404732615338e+00 1.164127991502405202e+00 1.550840006006567018e+00 1.623136900946881012e+00 1.247852268787332131e+00 1.721688554343309141e+00 1.443365379226070333e+00 1.529362994321143976e+00 1.385866656123422969e+00 1.690815064812537516e+00 1.617878975845610467e+00 1.706157253803381790e+00 1.583033314150728010e+00 1.914787135178981359e+00 1.637176008067100730e+00 1.390910680495524243e+00 2.524836079719386284e+00 2.558207187882724831e+00 2.494734082067874503e+00 2.199406505251001676e+00 2.269029790649955469e+00 2.783234670073216677e+00 2.716977037150771768e+00 2.932049239250687833e+00 3.508716675323513723e+00 3.123715356676844301e+00 4.970649011260455552e+00 4.925407287000544088e+00 5.455147334119451408e+00 6.593449977665800432e+00 6.670003701470817781e+00 6.730114922559829793e+00 1.058998101830288974e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
9.471461126991966850e-01 1.295806414691734076e+00 1.137037405314397676e+00 1.344788114037580140e+00 1.131937633345968086e+00 1.254387015423937379e+00 1.406371024678822801e+00 1.357393491602029156e+00 1.387893513354770514e+00 1.197671200951148318e+00 1.234973555039788673e+00 1.193550371472032134e+00 1.153161983332043894e+00 1.148618163096283507e+00 1.312099707037093221e+00 1.206529441282968129e+00 1.200910516277496898e+00 1.195108873194632881e+00 1.303256856410259790e+00 1.570527417829967076e+00 1.199501490821881067e+00 1.421717106367474281e+00 1.317524631047156003e+00 1.341369735079411818e+00 1.254676270057378806e+00 1.438439257676079608e+00 1.569186639093131053e+00 1.182003863824761858e+00 1.297499079007771616e+00 1.759883816115368260e+00 1.365574658335663605e+00 1.614262379791347124e+00 1.773791977308238899e+00 1.578658590163108055e+00 1.737524266184379274e+00 1.402437578025948595e+00 1.229380376827330812e+00 1.988452700449076405e+00 2.181158732667664690e+00 1.845297491314582761e+00 2.394210947421335334e+00 1.624135542798076592e+00 1.748452090175178109e+00 1.927470739858140769e+00 2.423802067783378256e+00 3.393222383551353971e+00 2.212547396567648317e+00 2.971145856942787766e+00 3.695247368530878873e+00 3.996824438923752165e+00 4.326849594400149712e+00 5.026110296541673961e+00 6.125449594256261676e+00 7.855759761946459641e+00 6.894017265221074275e+00 3.827083964138362937e+00 1.105061008917558735e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.227295956878526439e+00 1.158681194359970190e+00 1.166626183410397255e+00 1.198947154879988153e+00 1.268315661462199317e+00 1.193478630537302410e+00 1.220398900248613749e+00 1.086382054382966977e+00 1.221871828025604012e+00 1.411863151426558716e+00 1.037824162220632340e+00 1.216252852216563651e+00 1.157741926175240632e+00 1.394256384729043674e+00 1.246460355539542819e+00 1.218753315695805028e+00 1.368798504957460915e+00 1.228819243972551378e+00 1.133411705023632532e+00 1.319810691503439104e+00 1.460891024722923870e+00 1.240126733259461655e+00 1.341111742653652517e+00 1.362777137367265023e+00 1.173424644157482488e+00 1.227996337046183495e+00 1.411549019859435594e+00 1.360403477937760286e+00 1.264827114287803145e+00 1.433432707922462024e+00 1.391741463240413923e+00 1.833873376321641713e+00 1.570481375858629347e+00 1.485841073135650170e+00 1.818298013153743176e+00 2.175792869121246476e+00 1.488913814040276007e+00 1.507193595547122511e+00 1.966268012150564237e+00 2.111614458359464486e+00 2.564317005497907420e+00 2.047291339611800876e+00 2.367256670643525851e+00 2.699620163201107648e+00 3.172816435298865034e+00 3.118864512624061280e+00 3.219831868080096360e+00 3.421590661380661480e+00 3.583088563813733529e+00 4.462375376351222833e+00 5.454176372916210269e+00 5.735955862547062800e+00 6.390113808119459726e+00 5.312287471046723830e+00 1.913438417223182642e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.342605197933052663e+00 1.282786969881847483e+00 1.284202468861433744e+00 1.106603907153812294e+00 1.192214998092902878e+00 1.173485621628990838e+00 1.259523838774114335e+00 1.152830032382847536e+00 1.128927959849531204e+00 1.225707921749926710e+00 1.240903800211596630e+00 1.328338267315628762e+00 1.175789337115934696e+00 1.303743665329731183e+00 9.935770421179587197e-01 1.175586036443506233e+00 1.229793614778274424e+00 1.299741030622884708e+00 1.268909876554821459e+00 1.299586207370614810e+00 1.234373996228006476e+00 1.277853775588172258e+00 1.417080243361785952e+00 1.421571681097345996e+00 1.301368904414769823e+00 1.162395092185061873e+00 1.228806621357870110e+00 1.394232753296470451e+00 1.338495688662027616e+00 1.614172131926014497e+00 1.751657923120958360e+00 1.682088530377848778e+00 1.230642333226976470e+00 1.586239183832529820e+00 1.449399616842037108e+00 1.565746635987165236e+00 1.671266269222540846e+00 2.063295246544334383e+00 1.992393167788588437e+00 1.972509004355005091e+00 2.138406897252991268e+00 2.447901770235899832e+00 3.448627593239604217e+00 3.145111089327497389e+00 2.935018609945981627e+00 3.764674325413281952e+00 4.735536839423529543e+00 4.349120268403641631e+00 4.607917849878962357e+00 5.928405864353047505e+00 6.140069408840239440e+00 4.156580480734535676e+00 1.485656712318166983e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.161294928375041335e+00 1.239485242213320459e+00 1.177808889608727760e+00 1.212705943465901770e+00 1.069862071942233817e+00 1.105727672478161727e+00 1.199955383277718113e+00 1.197533869394932227e+00 1.130582258113414174e+00 1.082393269542911263e+00 1.173874627990397768e+00 1.252178276176720173e+00 1.333342805383333607e+00 1.268742043201762870e+00 1.225580270008836958e+00 1.208407426642800653e+00 1.169081184941497709e+00 1.357811802663796641e+00 1.236511278075068665e+00 1.280208347337039143e+00 1.220956067570159842e+00 1.375489377494023557e+00 1.351228929320897443e+00 1.209675793131075539e+00 1.421308426336964637e+00 1.568238265325880398e+00 1.358227883779786982e+00 1.446428565947859735e+00 1.648358200814272312e+00 1.593987531773334076e+00 1.665520556885500714e+00 1.837116742256944768e+00 1.455841495230824734e+00 1.826188750954884643e+00 1.794610903736425733e+00 2.024206703749114933e+00 2.091388955315950593e+00 2.134324166619268937e+00 1.884177606983571396e+00 2.534474781501356855e+00 2.594092402640566952e+00 2.935619358270344925e+00 3.009829606225535414e+00 3.700842621669710564e+00 3.827369223444332835e+00 3.888034604661406934e+00 4.180318895755942954e+00 5.000947650676320855e+00 4.991010795823125790e+00 2.535857888201062948e+00 8.820412368829932959e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.119125355687084378e+00 1.188505847725600084e+00 1.200640697377196586e+00 1.120245691002589528e+00 1.157448365441561489e+00 1.089735714465077443e+00 1.117536425478889761e+00 1.289017697224285941e+00 1.201596358046955970e+00 1.250894221755131541e+00 1.250526824433226381e+00 1.195176029444156018e+00 1.231741322319267029e+00 1.178401506828108181e+00 1.155577323788871347e+00 1.276097327906657863e+00 1.240371487300250708e+00 1.252716445278384771e+00 1.107850535772493483e+00 1.172529350478535237e+00 1.270870521795573360e+00 1.226556349006006963e+00 1.434315885734203544e+00 1.516963576546669357e+00 1.356129110855825548e+00 1.382281445025227429e+00 1.422169412518507148e+00 1.301251016314065145e+00 1.709352113446638066e+00 1.628831291934385694e+00 1.825365808176321547e+00 1.741486743786785363e+00 2.182939052608150909e+00 2.007627150085901757e+00 2.184446607103001536e+00 2.177030099838273891e+00 2.189035780479261728e+00 2.048672564564380405e+00 2.582076288599827851e+00 2.870239510560986584e+00 2.538218218381136371e+00 3.384031308893977297e+00 3.402651221385260882e+00 4.045852292478311796e+00 4.028728879244502181e+00 2.927175274321237808e+00 2.034193664276160440e+00 9.008387198965612797e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.102546133593488964e+00 1.037990590179195260e+00 1.097874718849041420e+00 1.096519329527734454e+00 1.048398280033925101e+00 1.086634660081300829e+00 1.170999461639372408e+00 1.097874718845237130e+00 1.204331701396447629e+00 1.070440217326073196e+00 1.153985240410539959e+00 1.158378086990056843e+00 1.139127598920128381e+00 1.181904059483656511e+00 1.146513020106495695e+00 1.203537382595430749e+00 1.298251853300058212e+00 1.343259154858835291e+00 1.203983565793232513e+00 1.234736596277661080e+00 1.480110376251893678e+00 1.407528313017165855e+00 1.391640253088304524e+00 1.337893131217723575e+00 1.347336992762714791e+00 1.531454957454500887e+00 1.526175282517227672e+00 1.698072721122721118e+00 1.618532983201775854e+00 1.722216412248607664e+00 1.876903990064367811e+00 1.894106047127125159e+00 1.991280016241589568e+00 2.203693956094469275e+00 2.085317038989835670e+00 2.429772092378333248e+00 2.532665034916367297e+00 2.856411410845107746e+00 2.777761651016935840e+00 2.798626748742703452e+00 2.440031823514697162e+00 1.864748217395821195e+00 1.178043347785722839e+00 5.382199891444189310e-01 5.768299108102784706e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.037035202057748018e+00 9.712107605972104540e-01 9.905843108467911051e-01 1.038620842886845752e+00 1.024754385059659212e+00 1.049126525909529706e+00 1.090310393869897920e+00 1.093248134713835862e+00 1.052408981030778623e+00 1.066712119251028490e+00 1.141318098360678102e+00 1.095762568746099230e+00 1.126682756238008176e+00 1.079283286272299414e+00 1.225186594524034334e+00 1.242025171655517291e+00 1.204088559807803716e+00 1.188012628142901761e+00 1.341532176434454771e+00 1.289919909929727160e+00 1.188610935732384188e+00 1.295240789500059497e+00 1.359604481331938786e+00 1.423623210908223191e+00 1.540955429543907407e+00 1.613715166110361032e+00 1.597034804073476533e+00 1.664439405080121226e+00 1.546435482079025148e+00 1.434210409612924231e+00 1.714730443029568452e+00 1.617940780377668863e+00 1.481809692154909319e+00 1.367978019337357187e+00 1.203343455367041459e+00 9.886594256158778293e-01 8.015350005206752781e-01 4.882685506250581398e-01 3.710499269121650956e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
8.588907986935541139e-01 8.665449352491089163e-01 8.508290031483921600e-01 8.374761695451486965e-01 8.679210207962193557e-01 8.220880737036563302e-01 7.717103841752286364e-01 7.945494009261413471e-01 7.859399445072311474e-01 7.992495815966682571e-01 7.556314508056999335e-01 7.610271473928169605e-01 7.426877288016260348e-01 7.399421944212118962e-01 7.148647736816359233e-01 6.777015803748761558e-01 6.579310380292240357e-01 6.458382233757083979e-01 6.203666879486712249e-01 6.174982455572323170e-01 5.501671990962285763e-01 5.280409693738492560e-01 4.779060092464550435e-01 4.540388411864709761e-01 4.096784515093872536e-01 3.291164121481819360e-01 3.214090892277274292e-01 2.419883416350985805e-01 2.044834714439285328e-01 1.873313403300570501e-01 1.861373963962304227e-03 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -7.944920708636721507e+00 -8.045378746249163271e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.569107614177255705e+01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
-2.964979135297671320e+00 -1.238911937234424609e+00 -1.603809080224311900e+00 -8.280641884744075476e-01 -5.181470052271545113e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 -1.444531044539517639e+00 -2.194194214382693353e+00 -1.550899271725687534e+00 -8.197246407047754646e-01 -8.381434849715251323e-01 -8.438138002735087184e-01 -9.079252217914188794e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/HighEnergyPDE.dat <==
# High energy limit PDE, gluons, alpha_s=0.3, T=0.3 GeV, p0=100 GeV, Emin=0.1 GeV
#  p [GeV], p^3/2/N dN/dp [GeV^1/2] for L = 0.2, 2, 20 fm
1.049960506114631471e+02 7.507649045215361323e-04 6.950080490378471174e-07 1.140159311662949935e-13
1.049644590716589363e+02 8.781858593806702185e-04 8.121114989122744078e-07 -1.982238453602405982e-14
1.049012950216128246e+02 1.197872182438266316e-03 1.105416806558784474e-06 6.392985744074025358e-15
1.048065965089867007e+02 2.137710935499169580e-03 -1.996772359055462294e-04 -3.602808717932001054e-03
1.046804205766235896e+02 3.967589905958682737e-03 9.978773325093025497e-05 1.273858813545308919e-03
1.045228432281870568e+02 8.356488134887320521e-03 1.116786258128570178e-04 1.532430106648802626e-03
1.043339593823796889e+02 1.953704058637886765e-02 -1.651487361651645248e-04 -4.638248040040875327e-03
1.041138828157673117e+02 4.972479306849424130e-02 5.642806362755046264e-04 6.224349189597310622e-03
1.038627460942444714e+02 1.365620822719942062e-01 2.622568914087902519e-04 -8.557850977405228460e-03
1.035807004931816380e+02 3.924368824831633296e-01 2.722228049507694533e-03 9.589697167769186889e-03
1.032679159063024912e+02 1.156439375157714444e+00 6.859481558648065046e-03 -1.102166664320258435e-02
1.029245807433464250e+02 3.385640529920749930e+00 2.515805947621394673e-02 1.162794186362489657e-02
1.025509018165774648e+02 9.557841676507075945e+00 8.095326646902170631e-02 -1.259500391385744156e-02
1.021471042162083478e+02 2.514386211027945350e+01 2.587406607957444815e-01 1.295020243892706577e-02
1.017134311748145734e+02 5.959523288782450123e+01 7.743739231736698203e-01 -1.331100788061371359e-02
1.012501439208201646e+02 1.222785467826149102e+02 2.104246656380175384e+00 1.371434443537981017e-02
1.007575215211435449e+02 2.094350340994963346e+02 5.054595323024231313e+00 -1.412825266165987359e-02
1.002358607130979067e+02 2.884947034225692732e+02 1.054874995393819859e+01 1.426302769999862434e-02
9.968547572564787629e+01 3.088723854036459784e+02 1.891603846659645782e+01 -1.440169537595717940e-02
9.910669809012969722e+01 2.508935874140686622e+02 2.890433477403708906e+01 1.462671193400495728e-02
9.849987644054907321e+01 1.551603161294510755e+02 3.797388025649189558e+01 -1.489503017564850450e-02
9.786537630357723572e+01 7.834265393566693092e+01 4.389299928468948053e+01 1.495772845707531683e-02
9.720357987837115843e+01 3.859727805102532727e+01 4.601395491717366326e+01 -1.496532235540391949e-02
9.651488580635125913e+01 2.244879885232573358e+01 4.521293658672748705e+01 1.518624545835164236e-02
9.579970893107457641e+01 1.550606652131706120e+01 4.276128206363404161e+01 -1.527062795831156394e-02
9.505848004834859921e+01 1.171315640917012146e+01 3.960967121883465580e+01 1.522379110406029724e-02
9.429164564673594384e+01 9.260622467586596684e+00 3.630584735196724466e+01 -1.542526354108112417e-02
9.349966763860635410e+01 7.536799983396359259e+00 3.312055284696683799e+01 1.530595321634187385e-02
9.268302308189798566e+01 6.266959124611353182e+00 3.016004642379344247e+01 -1.559846968688164727e-02
9.184220389275544960e+01 5.298799517849356100e+00 2.747933939053209329e+01 1.556033699977688901e-02
9.097771654921804441e+01 4.541109766274487036e+00 2.505282648497568943e+01 -1.560474912485383149e-02
9.009008178613629525e+01 3.936162806432029093e+00 2.289118380352179472e+01 1.571765488979343442e-02
8.917983428150063219e+01 3.444566778117406525e+00 2.094913960953108401e+01 -1.570721341838189622e-02
8.824752233437151006e+01 3.039585171698252264e+00 1.922513737294372405e+01 1.586699021594889167e-02
8.729370753460450771e+01 2.701628950308445187e+00 1.767404721952449975e+01 -1.580748651465309004e-02
8.631896442456955754e+01 2.416795069274600305e+00 1.629653120738702299e+01 1.602609491221254276e-02
8.532388015306817408e+01 2.174306931242226515e+00 1.505065979493727646e+01 -1.592840303666357218e-02
8.430905412165688517e+01 1.966278886255320435e+00 1.394158135104188823e+01 1.604896828769231121e-02
8.327509762359022716e+01 1.786473624446654807e+00 1.293225232870857688e+01 -1.616790106739562916e-02
8.222263347560051727e+01 1.630048962647488331e+00 1.203517050296858137e+01 1.622309398044984724e-02
8.115229564273633400e+01 1.493071883377199871e+00 1.120720572407758375e+01 -1.636592522827941959e-02
8.006472885648570070e+01 1.372620114720995099e+00 1.047880923621398352e+01 1.639967757517001370e-02
7.896058822641388986e+01 1.265873981598661713e+00 9.783685895853887260e+00 -1.649499258914455604e-02
7.784053884555000025e+01 1.175357036331526439e+00 9.332668265027946219e+00 1.700136034542957739e-02
7.670525538975968516e+01 1.087050563468287656e+00 8.697039427080877516e+00 -1.642344492688738167e-02
7.555542171134578666e+01 1.011032621315740121e+00 8.134713340893480193e+00 1.695675736844917680e-02
7.439173042712107531e+01 9.430507884779234518e-01 7.668297591698432392e+00 -1.668761693572093016e-02
7.321488250120198416e+01 8.815802264251139109e-01 7.224871112795622885e+00 1.719304186984551425e-02
7.202558682277388868e+01 8.260897042031637438e-01 6.832635101456136617e+00 -1.701082064879403874e-02
7.082455977908284694e+01 7.756345613605092337e-01 6.462387789400066751e+00 1.755629652438718546e-02
6.961252482391070373e+01 7.297915666856483741e-01 6.128717519990909857e+00 -1.712052189854734383e-02
6.839021204179351798e+01 6.879075597855615065e-01 5.814868636725592843e+00 1.800670307974471321e-02
6.715835770824602946e+01 6.496515594932243953e-01 5.529317063114417508e+00 -1.720259143873833357e-02
6.591770384625679924e+01 6.145393486570824848e-01 5.261051225548622590e+00 1.861120517365058222e-02
6.466899777932121651e+01 5.823204871633693713e-01 5.015198412280138740e+00 -1.715222144862508721e-02
6.341299168128186636e+01 5.526278756182949614e-01 4.784361825241949084e+00 1.943333877986738040e-02
6.215044212324715289e+01 5.252698187986035716e-01 4.571484854579115797e+00 -1.697612239393983882e-02
6.088210961786103326e+01 4.999635620621887822e-01 4.371725893121576334e+00 2.056537839814889107e-02
5.960875816119877157e+01 4.765614065162221413e-01 4.186412174497797345e+00 -1.654675909329421379e-02
5.833115477256417591e+01 4.548423224810794196e-01 4.012686448323263377e+00 2.199701854591612840e-02
5.705006903246587768e+01 4.346876597844826495e-01 3.850466891322910978e+00 -1.573248638470411270e-02
5.576627261905084509e+01 4.159290463795867754e-01 3.698681339726304529e+00 2.386808132946068375e-02
5.448053884327428165e+01 3.984710663398849939e-01 3.556131965787231231e+00 -1.471999921353257280e-02
5.319364218308601266e+01 3.821770983161594248e-01 3.423093427471750605e+00 2.621039107753298653e-02
5.190635781691399586e+01 3.669682041341246204e-01 3.297102316837334346e+00 -1.318499895245180131e-02
5.061946115672573399e+01 3.527417501586649351e-01 3.180135502837958317e+00 2.907012554938321128e-02
4.933372738094916343e+01 3.394268968924632479e-01 3.068218833476807017e+00 -1.120741131343206548e-02
4.804993096753413795e+01 3.269488507455290405e-01 2.965316612808953867e+00 3.254976116980536766e-02
4.676884522743583261e+01 3.152371398679617576e-01 2.865098896128560835e+00 -8.827343446531047896e-03
4.549124183880123695e+01 3.042506511271895198e-01 2.775142458222587205e+00 3.663173561306683895e-02
4.421789038213897527e+01 2.938940930249088201e-01 2.683062668044831511e+00 -5.991265701645746670e-03
4.294955787675286274e+01 2.850359441411434713e-01 2.639178387462109310e+00 4.217033146999843440e-02
4.168700831871814927e+01 2.750902068223099461e-01 2.542570834472354768e+00 -1.804806871128779733e-03
4.043100222067880622e+01 2.663843537156964092e-01 2.456093505649479258e+00 4.701353545532534206e-02
3.918229615374321639e+01 2.582670615200891029e-01 2.387495957305771022e+00 1.875690980341372487e-03
3.794164229175397196e+01 2.505525403480091118e-01 2.317542378468000042e+00 5.292925916079363469e-02
3.670978795820649054e+01 2.433124408006581973e-01 2.256452288517035054e+00 6.108932706521988561e-03
3.548747517608931901e+01 2.364246694188276432e-01 2.194462575074453525e+00 5.952698903296278071e-02
3.427544022091716158e+01 2.299561279298905636e-01 2.140400530665795387e+00 1.076270604611794662e-02
3.307441317722612695e+01 2.237785462095610856e-01 2.083173790609558207e+00 6.671614232514988529e-02
3.188511749879803858e+01 2.185913605216880662e-01 2.060071904951200406e+00 1.614029437793393362e-02
3.070826957287894032e+01 2.125043302934952472e-01 1.998446285133778533e+00 7.488603149099756773e-02
2.954457828865423963e+01 2.072464665024987274e-01 1.944612853599644309e+00 2.140077873614088660e-02
2.839474461024030916e+01 2.022835453347548995e-01 1.900475486961181737e+00 8.307725688842113043e-02
2.725946115445001894e+01 1.981103283246871405e-01 1.878853621821994002e+00 2.738972114070663613e-02
2.613941177358611867e+01 1.931698996332572027e-01 1.831030197434458495e+00 9.260953655825759911e-02
2.503527114351431493e+01 1.888859859722573364e-01 1.782908411474919186e+00 3.300176928825739736e-02
2.394770435726367452e+01 1.848869961489474356e-01 1.751565529465658466e+00 1.019037928327677367e-01
2.287736652439948770e+01 1.810417333834795084e-01 1.711318165881164699e+00 3.860489696508380419e-02
2.182490237640978137e+01 1.778788931664460338e-01 1.701933539062865153e+00 1.134101152128463852e-01
2.079094587834313046e+01 1.740167322077814382e-01 1.658876677027385282e+00 4.604851822870778544e-02
1.977611984693184155e+01 1.707165046601246405e-01 1.626917689424773883e+00 1.228426626851552156e-01
1.878103557543044744e+01 1.676116363673335607e-01 1.596961269528344163e+00 5.108033090163541928e-02
1.780629246539548660e+01 1.646566887748707186e-01 1.572463820192979922e+00 1.333922932743899781e-01
1.685247766562849137e+01 1.618541487345548369e-01 1.545406377507405615e+00 5.621066163404281335e-02
1.592016571849937812e+01 1.591904982303180005e-01 1.524246364339522097e+00 1.446239975722018178e-01
1.500991821386371505e+01 1.570103044882603383e-01 1.512482228068609880e+00 6.166288438224787338e-02
1.412228345078195524e+01 1.546463879327214797e-01 1.503066421046756362e+00 1.592102207070218989e-01
1.325779610724456781e+01 1.520178210084947856e-01 1.467335931618692024e+00 6.751531541838458328e-02
1.241697691810202819e+01 1.501763734530420502e-01 1.462034439755098614e+00 1.724175085142766461e-01
1.160033236139364554e+01 1.478356904484799672e-01 1.433332216643300461e+00 7.266880985143341076e-02
1.080835435326406291e+01 1.461800372981111040e-01 1.427533493811455001e+00 1.865673749856533725e-01
1.004151995165141109e+01 1.443784338955328705e-01 1.414173546254130276e+00 7.759372869051547883e-02
9.300291068925435667e+00 1.426451770479446324e-01 1.404323949441519837e+00 2.020718071524180981e-01
8.585114193648744063e+00 1.410216130404405022e-01 1.388887189817790579e+00 8.133175569208631051e-02
7.896420121628841216e+00 1.397474297572256496e-01 1.391142639589927121e+00 2.210971089191716421e-01
7.234623696422778139e+00 1.383351997375079634e-01 1.382394692206702302e+00 8.662480922969623132e-02
6.600123559450929989e+00 1.367355904209824335e-01 1.369450348254216188e+00 2.387955549971244318e-01
5.993301909870317523e+00 1.357027184900880534e-01 1.362536247629985375e+00 8.760762913947135744e-02
5.414524274352117139e+00 1.345600984151608948e-01 1.365146350776579975e+00 2.620033807215380040e-01
4.864139286902101844e+00 1.334759618694676686e-01 1.353910029573237805e+00 8.916599798614899264e-02
4.342478478856469870e+00 1.327136778623220492e-01 1.366151670981308852e+00 2.896266293570847195e-01
3.849856079179848400e+00 1.318271449317359456e-01 1.360381065013496205e+00 9.037659983445217593e-02
3.386568825185449327e+00 1.312340978807582936e-01 1.377661555597284204e+00 3.223994475370767776e-01
2.952895783791664730e+00 1.305472891037506300e-01 1.375978089639984692e+00 9.108225729601593379e-02
2.549098183422532138e+00 1.301462986545980360e-01 1.399699744129600631e+00 3.628802271196455154e-01
2.175419256653574607e+00 1.298604132894010665e-01 1.409511049393997073e+00 9.028824359359005625e-02
1.832084093697508909e+00 1.298906795303777784e-01 1.452634857969983928e+00 4.182309574478497716e-01
1.519299506818374557e+00 1.300709307185398123e-01 1.481806599782356182e+00 9.704335912501568795e-02
1.237253905755535399e+00 1.304828286687502725e-01 1.548096787314185763e+00 4.917929817143710247e-01
9.861171842327058901e-01 1.315929208696524078e-01 1.619900454242381160e+00 1.255045217193025142e-01
7.660406176203251594e-01 1.331966863663669176e-01 1.757189321154560835e+00 5.953145191754102283e-01
5.771567718129385627e-01 1.362681789785313569e-01 1.958393997861265445e+00 2.849004372633673343e-01
4.195794233764246761e-01 1.415491649221788384e-01 2.373557186481445758e+00 6.958993151576616798e-01
2.934034910132938268e-01 1.517959404266000234e-01 3.424518143199108966e+00 2.220048602723645903e+00
1.987049783871755737e-01 1.741150489975263060e-01 8.173734460905123456e+00 1.595732056856003567e+02
1.355409283410664301e-01 1.741037200241274951e-01 9.380481770521276630e+00 6.056387502077028557e+02
1.039493885368708292e-01 1.749538448609380126e-01 1.044370718227580852e+01 1.221389165693163704e+03


==> anc/HighEnergyShower.dat <==
# High energy limit shower, gluons, alpha_s=0.3, T=0.3 GeV, p0=100 GeV, Emin=0.1 GeV
#  p [GeV], p^3/2/N dN/dp [GeV^1/2] for L = 0.2, 2, 20 fm
5.000000000000000278e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.256683491215821180e-01 1.744613552612283291e-01 9.478514609745150921e+00 4.211908722049509493e+02
1.908118508266971880e-01 1.720523181887416431e-01 7.852580623594468179e+00 1.885200658216312206e+02
2.855198753682915425e-01 1.539710782763595853e-01 3.708192553575074601e+00 1.849595672241295397e+00
4.117100684421715062e-01 1.434467155997895538e-01 2.419848203379886709e+00 7.518011083399928074e-01
5.693064177945927895e-01 1.351999260054203844e-01 1.996944977030730373e+00 5.098740539405909322e-01
7.582139932776068569e-01 1.300355469605495862e-01 1.765997517465172972e+00 4.183215914700915139e-01
9.783190040314573288e-01 1.291579777805215989e-01 1.619153690041401195e+00 3.612574402443052834e-01
1.229488867027923149e+00 1.279500174249732780e-01 1.532985289990637545e+00 3.305546205982853869e-01
1.511572286933372311e+00 1.262702129719634470e-01 1.500595317713290022e+00 2.965098340443703129e-01
1.824399347243434999e+00 1.290955512300392405e-01 1.477077643688781139e+00 2.259805445499628862e-01
2.167781612634342103e+00 1.358450308670236251e-01 1.428813014899913636e+00 2.459926388685972909e-01
2.541512242469309513e+00 1.307136122420304580e-01 1.472972347253008740e+00 2.524244125132994454e-01
2.945366115391620632e+00 1.279754268540753692e-01 1.374200755262495965e+00 2.242958345417003230e-01
3.379099964929286326e+00 1.299545037239953627e-01 1.376509125157458158e+00 1.886909918676326903e-01
3.842452526029695115e+00 1.292859342018438384e-01 1.300797448461712635e+00 2.062118236231057777e-01
4.335144692435914493e+00 1.389571757135072694e-01 1.339547351675338671e+00 2.060376110576983277e-01
4.856879684809848996e+00 1.384812683710309467e-01 1.441977527998297148e+00 1.997324992101003338e-01
5.407343229501020865e+00 1.384798773026699181e-01 1.364450407433516421e+00 1.818342536503978202e-01
5.986203747853271473e+00 1.364814271945427593e-01 1.344197703369925057e+00 1.764682519168901120e-01
6.593112555935327634e+00 1.308111157181109652e-01 1.363348258884598874e+00 1.955455307986204705e-01
7.227704074574969439e+00 1.449363760253258027e-01 1.422579590946067674e+00 2.636004375563514857e-01
7.889596049570287484e+00 1.520269843013828392e-01 1.410718555878841096e+00 2.292701532136436349e-01
8.578389781945283232e+00 1.347579881226176335e-01 1.423234958189533161e+00 1.203837056484994283e-01
9.293670368111238034e+00 1.390645622743905963e-01 1.388485880184279653e+00 1.833773714674630240e-01
1.003500694978908925e+01 1.552160155919181106e-01 1.389510101296799416e+00 1.927990063906679929e-01
1.080195297354239337e+01 1.550866481438224476e-01 1.231005595398657171e+00 1.095875889267621528e-01
1.159404645976441373e+01 1.554676670451834997e-01 1.528324120473955272e+00 1.087469847908858339e-01
1.241081028095732819e+01 1.671554851723563717e-01 1.411413110189426057e+00 1.040485000766438323e-01
1.325175244913602768e+01 1.498852956883867660e-01 1.615074776042420002e+00 1.557658705053838188e-01
1.411636641218324328e+01 1.505343366997410337e-01 1.596980494571972553e+00 1.570170362798944397e-01
1.500413135897762018e+01 1.587379882888676763e-01 1.508134657083596508e+00 1.170614426779543332e-01
1.591451253311090142e+01 1.787583256684900923e-01 1.606737700265056246e+00 1.230923490011519017e-01
1.684696155500513015e+01 1.713701660788646275e-01 1.475522879394066456e+00 1.595330889966607157e-01
1.780091675223601655e+01 1.460058565400055852e-01 1.520529610663448050e+00 7.803978872859285154e-02
1.877580349786345693e+01 1.712213013285526220e-01 1.784085685686291445e+00 1.140010063252793332e-01
1.977103455656523323e+01 1.800410176856200861e-01 1.383268471701377678e+00 8.766839517421466665e-02
2.078601043836565765e+01 1.689809888697888229e-01 1.847863307816725920e+00 1.486984797706661088e-01
2.182011975974594264e+01 1.797583885429915318e-01 1.757640792247324724e+00 7.833115115473947287e-02
2.287273961191872473e+01 1.896926582280052398e-01 1.709735342062746577e+00 6.338388425972386886e-02
2.394323593604505263e+01 1.824723186244135154e-01 1.673260098568664311e+00 2.171291581009025806e-02
2.503096390516770242e+01 1.912753670337257461e-01 1.816159100506048452e+00 1.131840708045697558e-01
2.613526831263082784e+01 2.127396311346401447e-01 1.813668582095735005e+00 4.820253104430216595e-02
2.725548396675199569e+01 2.216529524064852485e-01 1.476942549012663530e+00 5.039229206168473196e-02
2.839093609150871345e+01 1.988050027761148753e-01 2.142488018073846590e+00 1.321746498680592130e-01
2.954094073299832957e+01 2.026178202712549947e-01 1.721246826249916761e+00 1.084754130780297698e-01
3.070480517142624777e+01 2.045074192644478206e-01 1.861630744890028666e+00 8.717325645419909952e-02
3.188182833837444008e+01 1.933323360796934398e-01 1.763885984923338812e+00 2.961040615829431052e-02
3.307130123909887942e+01 2.539640396507595876e-01 2.068587474189962361e+00 3.182873444585355982e-02
3.427250737960142146e+01 2.277375679540024067e-01 2.160575987246414531e+00 3.278139436010945457e-02
3.548472319821903653e+01 2.325080574620183860e-01 2.547915643933829077e+00 0.000000000000000000e+00
3.670721850147023702e+01 2.663797693810031064e-01 2.188139553342284938e+00 1.080969863704296652e-01
3.793925690389639271e+01 2.869752217680147099e-01 2.132626228866670637e+00 1.141611280282301966e-01
3.918009627163277742e+01 2.302992252465514700e-01 2.249460849911901761e+00 0.000000000000000000e+00
4.042898916944221810e+01 2.564152329870023062e-01 2.520224984969264614e+00 4.130128439189125616e-02
4.168518331094221452e+01 2.798426768268812981e-01 2.395764893774583904e+00 0.000000000000000000e+00
4.294792201175402369e+01 2.819173645202431300e-01 2.666389308360446631e+00 4.378301623638053419e-02
4.421644464530112373e+01 3.142727624662696173e-01 2.589981578273773177e+00 0.000000000000000000e+00
4.548998710098220499e+01 2.927163172838476712e-01 2.929761212419724536e+00 0.000000000000000000e+00
4.676778224444274912e+01 2.972922637365245091e-01 2.524806517136427342e+00 5.085997361465172117e-02
4.804906037966820520e+01 3.875081701993042249e-01 3.037593728593956044e+00 0.000000000000000000e+00
4.933304971261998162e+01 3.074864288834570636e-01 3.264903726879860635e+00 0.000000000000000000e+00
5.061897681613535127e+01 3.086507294988376504e-01 3.191107078361688387e+00 0.000000000000000000e+00
5.190606709581107481e+01 4.291694375969480335e-01 3.169071766166398518e+00 0.000000000000000000e+00
5.319354525659007038e+01 3.347014222120335281e-01 3.339962802791922147e+00 0.000000000000000000e+00
5.448063576977021683e+01 4.008767023833582632e-01 4.133475303127666756e+00 0.000000000000000000e+00
5.576656334015378036e+01 4.309299984112985871e-01 3.786674818086078975e+00 0.000000000000000000e+00
5.705055337305626040e+01 4.633025838981010280e-01 3.963056851703858019e+00 0.000000000000000000e+00
5.833183244089335773e+01 4.352688202980379839e-01 3.414867339149538772e+00 0.000000000000000000e+00
5.960962874906469722e+01 4.941477287467174739e-01 4.472988913774738506e+00 0.000000000000000000e+00
6.088317260085411675e+01 4.856108269699651037e-01 4.708645232037210526e+00 0.000000000000000000e+00
6.215169686106618485e+01 6.351872333333518084e-01 3.560269483792638745e+00 0.000000000000000000e+00
6.341443741811971790e+01 5.729765817623760915e-01 5.013932689667178977e+00 0.000000000000000000e+00
6.467063364432004846e+01 5.765580731285862015e-01 4.648699965167837789e+00 0.000000000000000000e+00
6.591952885403273399e+01 6.912293745157613856e-01 4.641768603776697866e+00 0.000000000000000000e+00
6.716037075948261759e+01 6.675854100124463120e-01 6.505019157197199142e+00 0.000000000000000000e+00
6.839241192390394986e+01 5.899075352676054207e-01 5.614793660033088329e+00 0.000000000000000000e+00
6.961491021176829008e+01 7.927854280262729425e-01 5.961351039308803834e+00 0.000000000000000000e+00
7.082712923581911468e+01 7.613517561341948126e-01 5.784622212908990591e+00 0.000000000000000000e+00
7.202833880064416405e+01 8.384012056588370232e-01 6.596497566785157751e+00 0.000000000000000000e+00
7.321781534251772428e+01 9.995978415165349684e-01 7.143255535611523044e+00 0.000000000000000000e+00
7.439484236524833705e+01 8.059565775753279038e-01 7.732120145219829155e+00 0.000000000000000000e+00
7.555871087176939227e+01 1.015809058749542970e+00 8.862182643431333773e+00 0.000000000000000000e+00
7.670871979121238837e+01 1.199224260193805014e+00 8.411324310725509790e+00 0.000000000000000000e+00
7.784417640120588544e+01 1.248486459822215178e+00 9.131134476061353311e+00 0.000000000000000000e+00
7.896439674514549267e+01 1.255067631257034799e+00 9.021772108115127864e+00 0.000000000000000000e+00
8.006870604418372750e+01 1.411621013218073095e+00 1.104585416136222520e+01 0.000000000000000000e+00
8.115643910369163905e+01 1.680309832089455391e+00 1.165382609115389023e+01 0.000000000000000000e+00
8.222694071394712978e+01 1.516508450249355322e+00 1.236353743961808505e+01 0.000000000000000000e+00
8.327956604480884550e+01 2.075320578618224499e+00 1.507481634569074203e+01 0.000000000000000000e+00
8.431368103413765880e+01 2.047519289997083103e+00 1.526083456890793499e+01 0.000000000000000000e+00
8.532866276973200570e+01 2.070348488356216876e+00 1.732540515275859505e+01 0.000000000000000000e+00
8.632389986454703035e+01 2.491989032690510086e+00 1.798862979241166471e+01 0.000000000000000000e+00
8.729879282497111603e+01 2.834323297035058253e+00 1.724718781334987838e+01 0.000000000000000000e+00
8.825275441193849701e+01 2.934926296047948302e+00 1.599982635073585513e+01 0.000000000000000000e+00
8.918520999466009869e+01 3.701238887133821986e+00 2.257595802921066408e+01 0.000000000000000000e+00
9.009559789675965646e+01 4.040813567217635516e+00 2.340231513610584457e+01 0.000000000000000000e+00
9.098336973460652644e+01 4.457093024319369157e+00 2.277373099675351398e+01 0.000000000000000000e+00
9.184799074764154625e+01 5.646835075659193848e+00 2.311305375959770814e+01 0.000000000000000000e+00
9.268894012049671005e+01 5.986160628476820733e+00 3.198150309396079294e+01 0.000000000000000000e+00
9.350571129671489246e+01 7.520575220785172377e+00 3.361333411590976539e+01 0.000000000000000000e+00
9.429781228388063141e+01 9.364353438593226997e+00 3.759481134892807574e+01 0.000000000000000000e+00
9.506476594997782570e+01 1.048514915306671647e+01 4.216122702565756697e+01 0.000000000000000000e+00
9.580611031079624240e+01 1.404831904720598068e+01 4.172489820425855811e+01 0.000000000000000000e+00
9.652139880821357565e+01 1.753506827666682355e+01 4.647184760166592099e+01 0.000000000000000000e+00
9.721020057918535429e+01 2.450011642732597750e+01 4.710800411458225767e+01 0.000000000000000000e+00
9.787210071528068056e+01 3.806294934239878813e+01 5.003791971168003272e+01 0.000000000000000000e+00
9.850670051260763671e+01 6.010226576461748493e+01 4.550188868185580304e+01 0.000000000000000000e+00
9.911361771197749704e+01 1.265515457311457794e+02 3.309872345658458670e+01 0.000000000000000000e+00
9.969248672916349108e+01 4.409710292291541123e+02 1.320704378073181928e+01 0.000000000000000000e+00
1.002429588751149367e+02 8.573474811498634836e+02 9.325075931569867249e-01 0.000000000000000000e+00
1.007647025659946394e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.012574035229124263e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.017207649612351332e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.021545077693585171e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.025583706768336327e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.029321104117464643e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.032755018472557254e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.035883381372008785e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.038704308406985604e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.041216100356523100e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.043417244211073012e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.045306414083883055e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.046882472009662877e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.048144468630050454e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.049091643765470678e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.049723426873039500e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
1.050039437390236117e+02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00

